Accelerating Universe from Constraints

We introduce a framework of constrained scalar fields that can give rise to cosmological evolution of the Universe independent of the values of the cosmological constant. Focusing on the simplest realization involving a scalar field with non-minimal coupling, we first study the analytical solutions in the Jordan frame. We show that such solutions include evolution from a radiation dominated-like universe to an exponential expansion, as well as evolution that starts with super-Hubble expansion and then relaxes towards an exponential expansion of the Universe, while describing well-behaved scalar perturbations. We then also relate the theory to the Einstein frame, and analyze the corresponding accelerating solutions. We then consider the model in the presence of external matter. We find that the matter does not affect the evolution of the universe if minimally coupled to the scalar field. In other words, in the Jordan frame, in order to influence the evolution of the space-time, the matter should be non-minimally coupled to the constrained scalar, while it may be minimally coupled to gravity. We show that in this case, the solutions are similar to the free case, and, in addition, allow for the phantom-like equation of state. Finally, we introduce the minimal frame, a frame in which the matter is minimally coupled to both gravity and the constrained scalar, and show that among other possibilities, the phantom-like equation of state can still be realized.

==> nonminimalcoupling/Plots_for_the_constrained_scalar.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    608366,      11609]
NotebookOptionsPosition[    601235,      11493]
NotebookOutlinePosition[    601628,      11509]
CellTagsIndexPosition[    601585,      11506]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["The general case -- formulation in terms of the scale factor", \
"Subsubsection",
 CellChangeTimes->{{3.955815790678944*^9, 
  3.955815798614402*^9}},ExpressionUUID->"32fb11cd-bbd9-44d6-800d-\
89b6fced66c9"],

Cell[BoxData[
 RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}]], "Input",
 CellLabel->
  "In[865]:=",ExpressionUUID->"14ee1924-cb9d-4f97-a4b5-cb7be36de9ea"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "The", " ", "formulation", " ", "in", " ", "terms", " ", "of", " ", "the", 
    " ", "scale", " ", 
    RowBox[{"factor", " ", "--"}], " ", "the", " ", "general", " ", "case"}], 
   "*)"}], "\n", 
  RowBox[{
   RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"k", "=", 
     RowBox[{"1", "/", "3"}]}], ";", " ", 
    RowBox[{"m", "=", "1"}], ";", " ", 
    RowBox[{"a0", "=", "0.2"}], ";", 
    RowBox[{"Om0", "=", "2"}], ";", 
    RowBox[{"E0", "=", "10"}], ";", 
    RowBox[{"xi", "=", "1"}], ";", 
    RowBox[{"Mp", "=", "1"}], ";", 
    RowBox[{"LL", "=", 
     RowBox[{"1", "/", "3"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"EnDen", "[", "t_", "]"}], "=", 
     RowBox[{"E0", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"a0", "/", 
            RowBox[{"a", "[", "t", "]"}]}], ")"}], "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"Om0", "/", 
           RowBox[{"(", 
            RowBox[{"Om", "[", "t", "]"}], ")"}]}], ")"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"1", "+", "k"}], ")"}]}]}]}], ";"}], "\n", 
   RowBox[{"eqSc", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"a", "''"}], "[", "t", "]"}], "==", 
     RowBox[{
      RowBox[{"a", "[", "t", "]"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a", "'"}], "[", "t", "]"}], ")"}], "^", "2"}]}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"a", "[", "t", "]"}], ")"}], "^", "2"}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"m", "^", "2"}], "-", 
           RowBox[{"2", "*", "k", "*", 
            RowBox[{"EnDen", "[", "t", "]"}]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"6", "*", "xi"}], ")"}]}]}], ")"}]}]}]}], "\n", 
   RowBox[{"eqOm", " ", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Om", "'"}], "[", "t", "]"}], "==", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"a", "[", "t", "]"}], "/", 
       RowBox[{"(", 
        RowBox[{"6", "*", "xi", "*", 
         RowBox[{
          RowBox[{"a", "'"}], "[", "t", "]"}]}], ")"}]}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "*", 
         RowBox[{"Mp", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"a", "'"}], "[", "t", "]"}], "/", 
               RowBox[{"(", 
                RowBox[{"a", "[", "t", "]"}], ")"}]}], ")"}], "^", "2"}]}], "+",
            "LL"}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"Om", "[", "t", "]"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"m", "^", "2"}], "-", 
           RowBox[{"6", "*", "xi", "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"a", "'"}], "[", "t", "]"}], "/", 
               RowBox[{"(", 
                RowBox[{"a", "[", "t", "]"}], ")"}]}], ")"}], "^", "2"}]}]}], 
          ")"}]}], "+", 
        RowBox[{"2", "*", 
         RowBox[{"EnDen", "[", "t", "]"}], "*", 
         RowBox[{"Om", "[", "t", "]"}]}]}], ")"}]}]}]}], "\n", "\n", 
   RowBox[{
    RowBox[{"initialConditions", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"a", "[", "0.2", "]"}], "==", "a0"}], ",", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"a", "'"}], "[", "0.2", "]"}], "==", "0.2"}], ",", " ", 
       RowBox[{
        RowBox[{"Om", "[", "0.2", "]"}], "==", "Om0"}]}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"timeRange", "=", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0.2", ",", "10"}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"equations", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"a", "''"}], "[", "t", "]"}], "==", 
        RowBox[{
         RowBox[{"a", "[", "t", "]"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"a", "'"}], "[", "t", "]"}], ")"}], "^", "2"}]}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"a", "[", "t", "]"}], ")"}], "^", "2"}], ")"}]}], "+", 
           
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"m", "^", "2"}], "-", 
              RowBox[{"2", "*", "k", "*", 
               RowBox[{"EnDen", "[", "t", "]"}]}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"6", "*", "xi"}], ")"}]}]}], ")"}]}]}], ",", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"Om", "'"}], "[", "t", "]"}], "==", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"a", "[", "t", "]"}], "/", 
          RowBox[{"(", 
           RowBox[{"6", "*", "xi", "*", 
            RowBox[{
             RowBox[{"a", "'"}], "[", "t", "]"}]}], ")"}]}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "*", 
            RowBox[{"Mp", "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"a", "'"}], "[", "t", "]"}], "/", 
                  RowBox[{"(", 
                   RowBox[{"a", "[", "t", "]"}], ")"}]}], ")"}], "^", "2"}]}],
               "+", "LL"}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"Om", "[", "t", "]"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"m", "^", "2"}], "-", 
              RowBox[{"6", "*", "xi", "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"a", "'"}], "[", "t", "]"}], "/", 
                  RowBox[{"(", 
                   RowBox[{"a", "[", "t", "]"}], ")"}]}], ")"}], "^", 
                "2"}]}]}], ")"}]}], "+", 
           RowBox[{"2", "*", 
            RowBox[{"EnDen", "[", "t", "]"}], "*", 
            RowBox[{"Om", "[", "t", "]"}]}]}], ")"}]}]}]}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"sol", "=", 
     RowBox[{"NDSolve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"equations", ",", "initialConditions"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"a", "[", "t", "]"}], ",", 
         RowBox[{"Om", "[", "t", "]"}]}], "}"}], ",", "timeRange"}], "]"}]}], 
    ";"}], "\n", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"Evaluate", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"a", "[", "t", "]"}], "}"}], "/.", " ", "sol"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0.2", ",", "10"}], "}"}], ",", 
     RowBox[{"PlotStyle", "->", 
      RowBox[{"RGBColor", "[", 
       RowBox[{"0.4", ",", "0.8", ",", "0.7"}], "]"}]}], ",", 
     RowBox[{"GridLines", "->", "Automatic"}], ",", " ", 
     RowBox[{"AxesStyle", "->", 
      RowBox[{"Directive", "[", 
       RowBox[{"Black", ",", "Thick"}], "]"}]}], ",", 
     RowBox[{"GridLines", "->", "Automatic"}], ",", 
     RowBox[{"Frame", "->", "True"}], ",", " ", 
     RowBox[{"AxesLabel", "->", 
      RowBox[{"{", 
       RowBox[{"\"\<t\>\"", ",", "\"\<a(t)\>\""}], "}"}]}], ",", " ", 
     RowBox[{"FrameLabel", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<t\>\"", ",", "Bold", ",", "12"}], "]"}], ",", 
        RowBox[{"Style", "[", 
         RowBox[{"\"\<a(t)\>\"", ",", "Bold", ",", "12"}], "]"}]}], "}"}]}]}],
     "]"}]}]}]], "Input",
 CellChangeTimes->{{3.955815660912532*^9, 3.955815726946125*^9}, {
   3.955816229833474*^9, 3.9558162301274433`*^9}, {3.9558165401338663`*^9, 
   3.955816540736364*^9}, {3.955817129424667*^9, 3.955817129520562*^9}, 
   3.955818706252049*^9, {3.9558189924469223`*^9, 3.955818992544805*^9}, {
   3.955819667414719*^9, 3.955819681626439*^9}, {3.9558199591513157`*^9, 
   3.955819959588962*^9}, {3.9558204300926447`*^9, 3.955820431968186*^9}, {
   3.955820477490555*^9, 3.955820490796837*^9}, {3.9558206179134293`*^9, 
   3.955820635965375*^9}, {3.955820685382766*^9, 3.955820751641777*^9}, {
   3.955820783011849*^9, 3.9558208028932877`*^9}, {3.955821045357276*^9, 
   3.9558210474623127`*^9}, {3.955821083413735*^9, 3.955821086591134*^9}, {
   3.955883318053391*^9, 3.9558833206037807`*^9}, {3.956115379101697*^9, 
   3.956115386713504*^9}, {3.956115417004402*^9, 3.956115463566792*^9}, {
   3.956115559427895*^9, 3.956115562099761*^9}, {3.9561156632798357`*^9, 
   3.956115663468759*^9}, {3.9561157178800287`*^9, 3.956115718244286*^9}, {
   3.956115756925343*^9, 3.9561157569983997`*^9}, {3.956115795596586*^9, 
   3.95611582414454*^9}, {3.9561876788561068`*^9, 3.956187681745219*^9}, {
   3.956260436560059*^9, 3.956260436608802*^9}, {3.956260476544685*^9, 
   3.9562605072979*^9}, {3.95721710423356*^9, 3.957217112919614*^9}, {
   3.9572172232651987`*^9, 3.95721722458104*^9}, 3.957217457512163*^9, {
   3.95721798975916*^9, 3.957217994453059*^9}, {3.957218079494529*^9, 
   3.9572180925993357`*^9}, {3.957219144775219*^9, 3.95721914582839*^9}, {
   3.957219648567946*^9, 3.95721964865196*^9}, {3.957219749471098*^9, 
   3.957219749955496*^9}, {3.957220022712892*^9, 3.957220046490693*^9}, {
   3.9572204443676434`*^9, 3.957220461492004*^9}, {3.957220499739003*^9, 
   3.957220507811056*^9}, {3.957220683975605*^9, 3.957220686754632*^9}, {
   3.9572207595600967`*^9, 3.957220763833808*^9}, {3.957220838008548*^9, 
   3.957220840982471*^9}, {3.957229176576877*^9, 3.9572291862456617`*^9}, {
   3.9572292334229794`*^9, 3.9572292749922743`*^9}, {3.957229390721702*^9, 
   3.957229458749279*^9}, {3.957229648510442*^9, 3.9572297734231367`*^9}, {
   3.95722988318079*^9, 3.957229909992565*^9}, {3.957255545592288*^9, 
   3.957255547382833*^9}, {3.957255710087963*^9, 3.957255720287389*^9}, {
   3.9592299833509617`*^9, 3.959229984064762*^9}, {3.9592300505678453`*^9, 
   3.959230060389228*^9}, {3.959230621223174*^9, 3.959230688249391*^9}, {
   3.95923076659828*^9, 3.959230803559848*^9}, {3.959273692144868*^9, 
   3.9592736938369293`*^9}, {3.9592740406437683`*^9, 3.959274044460045*^9}, {
   3.95927531029773*^9, 3.9592753144973307`*^9}, {3.9592754347397738`*^9, 
   3.9592754357216578`*^9}, 3.959275670581044*^9, {3.959275873800804*^9, 
   3.959275886672242*^9}, {3.95927599640739*^9, 3.959275996751162*^9}, {
   3.959276684305275*^9, 3.9592766888950567`*^9}, {3.959276959804785*^9, 
   3.959276968991563*^9}, {3.95927789071259*^9, 3.9592779087660723`*^9}, {
   3.959374271165156*^9, 3.959374273176899*^9}, {3.959643367651894*^9, 
   3.9596433679379797`*^9}, {3.959675161210661*^9, 3.95967516213936*^9}, {
   3.959684006339684*^9, 3.95968400683552*^9}, {3.959684146215613*^9, 
   3.9596841491176767`*^9}, {3.959684382497035*^9, 3.9596843916702013`*^9}, {
   3.959684589278417*^9, 3.959684594611953*^9}, {3.959684664308268*^9, 
   3.9596846678250713`*^9}, {3.959735082363565*^9, 3.95973508601803*^9}},
 CellLabel->
  "In[866]:=",ExpressionUUID->"91e04806-ceba-4e1f-8d2c-91d6ffbfccfb"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["a", "\[Prime]\[Prime]",
    MultilineFunction->None], "[", "t", "]"}], "\[Equal]", 
  RowBox[{
   RowBox[{"a", "[", "t", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["1", "6"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"0.02687831573109064`", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox["1", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"a", "[", "t", "]"}], "3"], " ", 
             RowBox[{"Om", "[", "t", "]"}]}]], ")"}], 
          RowBox[{"4", "/", "3"}]]}]}], ")"}]}], "-", 
     FractionBox[
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["a", "\[Prime]",
         MultilineFunction->None], "[", "t", "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"a", "[", "t", "]"}], "2"]]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.955815673604497*^9, 3.955815733522852*^9}, {
   3.9558162738626823`*^9, 3.955816292243812*^9}, {3.9558165436111317`*^9, 
   3.955816547149272*^9}, {3.955817132598278*^9, 3.9558171451925583`*^9}, {
   3.955818710497032*^9, 3.9558187141693163`*^9}, 3.955818994840846*^9, 
   3.955819684833448*^9, 3.955819963032295*^9, {3.9558204111177197`*^9, 
   3.955820434363419*^9}, {3.95582047972635*^9, 3.9558204931268997`*^9}, {
   3.95582062390265*^9, 3.955820640881168*^9}, {3.955820687230832*^9, 
   3.955820754239429*^9}, {3.955820785133733*^9, 3.9558208112847157`*^9}, {
   3.955821049152454*^9, 3.955821059115982*^9}, 3.955821090563848*^9, 
   3.955883323590776*^9, {3.956115393304599*^9, 3.956115485260491*^9}, {
   3.956115566339329*^9, 3.95611557209696*^9}, 3.95611561493743*^9, {
   3.956115668753481*^9, 3.9561156729475*^9}, {3.956115719556158*^9, 
   3.956115724108529*^9}, 3.956115760204467*^9, {3.9561158026524553`*^9, 
   3.956115827547947*^9}, {3.956187684838587*^9, 3.95618770329911*^9}, 
   3.9562603998348913`*^9, 3.956260439049296*^9, {3.9562604792243767`*^9, 
   3.956260509765736*^9}, {3.957217458718442*^9, 3.957217479223173*^9}, 
   3.957218097144804*^9, 3.95721914830504*^9, 3.957219650473957*^9, 
   3.957219752486495*^9, {3.9572200249917593`*^9, 3.95722004884382*^9}, 
   3.957220463677034*^9, 3.957220510200522*^9, 3.9572206886388607`*^9, 
   3.957220765691472*^9, 3.957220843419454*^9, 3.957229188106193*^9, {
   3.9572292500257673`*^9, 3.957229277334702*^9}, {3.957229408595708*^9, 
   3.957229461058136*^9}, {3.957229662453499*^9, 3.9572297765189743`*^9}, {
   3.9572298858599653`*^9, 3.957229912526478*^9}, {3.957255536045027*^9, 
   3.957255563140382*^9}, {3.957255715028515*^9, 3.957255722566161*^9}, 
   3.957256046418447*^9, {3.9572560994876204`*^9, 3.957256104411463*^9}, 
   3.959230063534554*^9, 3.959230691268162*^9, 3.9592307716997747`*^9, 
   3.959230806010953*^9, {3.959273695246149*^9, 3.959273709462072*^9}, 
   3.959274046756214*^9, 3.959274122169366*^9, {3.959274269732731*^9, 
   3.9592742734215813`*^9}, 3.959274502233409*^9, {3.959275093712718*^9, 
   3.959275103159719*^9}, 3.9592753226822166`*^9, {3.959275437721477*^9, 
   3.95927544614397*^9}, 3.9592756791554213`*^9, {3.959275877884613*^9, 
   3.959275890147003*^9}, 3.959275966357279*^9, 3.95927600484333*^9, 
   3.959276697257039*^9, {3.9592769755935507`*^9, 3.9592769834577503`*^9}, 
   3.959277055745097*^9, {3.959277892450411*^9, 3.95927795622081*^9}, {
   3.959374793021983*^9, 3.959374807755826*^9}, 3.959643227515923*^9, 
   3.959643384237261*^9, 3.959675165230302*^9, 3.959683258053862*^9, 
   3.959684019884471*^9, 3.959684157060679*^9, {3.9596843263203497`*^9, 
   3.9596843421755953`*^9}, {3.959684393913946*^9, 3.9596844007949123`*^9}, 
   3.959684596997176*^9, 3.9596846703010473`*^9, 3.9597350958482523`*^9},
 CellLabel->
  "Out[869]=",ExpressionUUID->"5772c582-4c1a-414b-87c3-7203b21db6e3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["Om", "\[Prime]",
    MultilineFunction->None], "[", "t", "]"}], "\[Equal]", 
  FractionBox[
   RowBox[{
    RowBox[{"a", "[", "t", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"0.08063494719327192`", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"a", "[", "t", "]"}], "3"], " ", 
           RowBox[{"Om", "[", "t", "]"}]}]], ")"}], 
        RowBox[{"4", "/", "3"}]], " ", 
       RowBox[{"Om", "[", "t", "]"}]}], "+", 
      RowBox[{
       RowBox[{"Om", "[", "t", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox[
          RowBox[{"6", " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["a", "\[Prime]",
              MultilineFunction->None], "[", "t", "]"}], "2"]}], 
          SuperscriptBox[
           RowBox[{"a", "[", "t", "]"}], "2"]]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "3"], "-", 
         FractionBox[
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["a", "\[Prime]",
              MultilineFunction->None], "[", "t", "]"}], "2"]}], 
          SuperscriptBox[
           RowBox[{"a", "[", "t", "]"}], "2"]]}], ")"}]}]}], ")"}]}], 
   RowBox[{"6", " ", 
    RowBox[{
     SuperscriptBox["a", "\[Prime]",
      MultilineFunction->None], "[", "t", "]"}]}]]}]], "Output",
 CellChangeTimes->{{3.955815673604497*^9, 3.955815733522852*^9}, {
   3.9558162738626823`*^9, 3.955816292243812*^9}, {3.9558165436111317`*^9, 
   3.955816547149272*^9}, {3.955817132598278*^9, 3.9558171451925583`*^9}, {
   3.955818710497032*^9, 3.9558187141693163`*^9}, 3.955818994840846*^9, 
   3.955819684833448*^9, 3.955819963032295*^9, {3.9558204111177197`*^9, 
   3.955820434363419*^9}, {3.95582047972635*^9, 3.9558204931268997`*^9}, {
   3.95582062390265*^9, 3.955820640881168*^9}, {3.955820687230832*^9, 
   3.955820754239429*^9}, {3.955820785133733*^9, 3.9558208112847157`*^9}, {
   3.955821049152454*^9, 3.955821059115982*^9}, 3.955821090563848*^9, 
   3.955883323590776*^9, {3.956115393304599*^9, 3.956115485260491*^9}, {
   3.956115566339329*^9, 3.95611557209696*^9}, 3.95611561493743*^9, {
   3.956115668753481*^9, 3.9561156729475*^9}, {3.956115719556158*^9, 
   3.956115724108529*^9}, 3.956115760204467*^9, {3.9561158026524553`*^9, 
   3.956115827547947*^9}, {3.956187684838587*^9, 3.95618770329911*^9}, 
   3.9562603998348913`*^9, 3.956260439049296*^9, {3.9562604792243767`*^9, 
   3.956260509765736*^9}, {3.957217458718442*^9, 3.957217479223173*^9}, 
   3.957218097144804*^9, 3.95721914830504*^9, 3.957219650473957*^9, 
   3.957219752486495*^9, {3.9572200249917593`*^9, 3.95722004884382*^9}, 
   3.957220463677034*^9, 3.957220510200522*^9, 3.9572206886388607`*^9, 
   3.957220765691472*^9, 3.957220843419454*^9, 3.957229188106193*^9, {
   3.9572292500257673`*^9, 3.957229277334702*^9}, {3.957229408595708*^9, 
   3.957229461058136*^9}, {3.957229662453499*^9, 3.9572297765189743`*^9}, {
   3.9572298858599653`*^9, 3.957229912526478*^9}, {3.957255536045027*^9, 
   3.957255563140382*^9}, {3.957255715028515*^9, 3.957255722566161*^9}, 
   3.957256046418447*^9, {3.9572560994876204`*^9, 3.957256104411463*^9}, 
   3.959230063534554*^9, 3.959230691268162*^9, 3.9592307716997747`*^9, 
   3.959230806010953*^9, {3.959273695246149*^9, 3.959273709462072*^9}, 
   3.959274046756214*^9, 3.959274122169366*^9, {3.959274269732731*^9, 
   3.9592742734215813`*^9}, 3.959274502233409*^9, {3.959275093712718*^9, 
   3.959275103159719*^9}, 3.9592753226822166`*^9, {3.959275437721477*^9, 
   3.95927544614397*^9}, 3.9592756791554213`*^9, {3.959275877884613*^9, 
   3.959275890147003*^9}, 3.959275966357279*^9, 3.95927600484333*^9, 
   3.959276697257039*^9, {3.9592769755935507`*^9, 3.9592769834577503`*^9}, 
   3.959277055745097*^9, {3.959277892450411*^9, 3.95927795622081*^9}, {
   3.959374793021983*^9, 3.959374807755826*^9}, 3.959643227515923*^9, 
   3.959643384237261*^9, 3.959675165230302*^9, 3.959683258053862*^9, 
   3.959684019884471*^9, 3.959684157060679*^9, {3.9596843263203497`*^9, 
   3.9596843421755953`*^9}, {3.959684393913946*^9, 3.9596844007949123`*^9}, 
   3.959684596997176*^9, 3.9596846703010473`*^9, 3.959735095849647*^9},
 CellLabel->
  "Out[870]=",ExpressionUUID->"2b121903-a219-4436-a024-d8344b0dad79"],

Cell[BoxData[
 GraphicsBox[
  InterpretationBox[{
    TagBox[{{{}, {}, 
       TagBox[
        {RGBColor[0.4, 0.8, 0.7], AbsoluteThickness[2], Opacity[1.], 
         LineBox[CompressedData["
1:eJwVxXk4lAkcAGC5C5mvrCZHjm+pVCRJon6/tR142sYkU44dUqOSokGqlWlL
yp08Q6zoonJs0eVsy32McU9scgwhco373vaP93m1XD0Ps8TFxMRsf/j//UXU
A3/FVYBUI2c47sdWKmwX6nwFKNtptu/OqICDF6ouc5mVkGywUVj8oQIOawSk
R5JVkD7TKx3QWwHMP7qIwAwedFyJUUw1qoSLRn+3enysgXc9iotWZZXQUKdl
mjReD2Fgf86krQokLN7xvdRaYDCaWS5sqYatXPaHBnoLXGOVCHT6q4HZtyVr
x60WoG2Xd3CcrYbciCfc+dEWmHuh75uowgf25yin22X/woCGY3WwAx86fDz6
k9itUGeftWdtMx/yn2pJ15S3Q/mlEpFaVQ3kSpcmxuzqgqzpnasSqmpB0vR5
33vfb8CgD8eEO9SD0QhZmRA1DNm29NBbvAa4yM9JkVg7BsFLSlnjR5pAVS5x
9P7WSRiiye54ViSAwEKP8ICQGVhfoP/c+1gzuJjLTOQ0zkPB93vbAkQtEKTW
xnLoWYJCrplvB+czZOfVRGveX4Y2d0t8Dlp8gcMJhy6X6kmgDBmqnDvXBjrM
V8VxLyXx0psBH93jHeDwe/jOO0el0ffbshAtVie8jpQyNBXKICuGEf4bSwhe
SyK6VMRyzIvVKBoN6QKWTWnzoqEcFll+MwvK7wZOo0l3ao48RlxhoUT/V5jj
rqNecV2J45memQZ7eyEh5HHt3JAiGlcwwCO+D2ht/GM2fAoqyx5f40H2w2Dv
Hn/ThwQe8U0aVyoYAHW5xc451io0zCnzbaIPwiJv6jPNbDVyMrTDKrWHgf0M
qVfFldDWrf4c228Ervv4y3wsUcK9/U5XO1mj8Gu7KCQm7ifk9GYUC/xEEHsi
22afszK6mWurZgaNQUJQdupN4zWYuF5oVVswDrvj0961ylDxZpims4r4JFwo
G5RW4FFRl1/CdbeYAka0ez//wVpc8myfPZ01DdWXdlDcT6mgGa/U23PdLHQe
muhT1VPFhgqB0+PYOUgpGrJzXlBFYymaQNFqARboJlL+hWpYSmu1PjOxCFKc
XEu9e+rIA3efPC8xTCoJ42c6r8MsnU/Ju08uQ8E8XcaG1EDO0WsJKS7i+L6e
3siZ0sAbNx49S74ugWrHay8UMzWxdUFn/vRDSTTcwC0iKjWxKU3YWN4vhdxT
DefdjbTQurVBVdtCBguNTPNecLUw/k5sOIMriwdo+XW7xbSRt+tTvrjqCuRO
uQVnn9BGQ65VdESCHG6jhsbvKdHG/CeO3qqbFXD9bZ6vggGJdme9PulPrcSv
gcai8igSKU43N15lUrBNQOf/GU3iMf/EfZGuFGzecD51F5dEn5GOk4/cKMjj
pbim3yPROqMro+o8BV8rURsik0g81zfipceh4PUns68YGSSyOcIx6gMKahT/
49tdTqLwrNHbPCEFqcqt9PuVJG49E/ZmqIeCq05Pb2HwSHSkmX/QHqCgtLxh
T1kNiUO1qdPhYxQcsn3ESBOQWPWz/IKXJIH5XYEm7G4SFaNcI87oEvjW+OHq
TT0ktg36uWboEfjyVsFwVy+J29NW7xfpE/h40+RTuwES9b2+m3NMCAzxPkU1
FZHIFQWPJFsSGFhyY3x0jMTJ9J2WooMEBqx5UJs6QeLmutBMoBPIzmu+rTZD
ok6iQe4XewI9FCZONs2SuJwr66DPJNDNmfglYp7EFXdj5K+5EuiSuUX9wCKJ
fT3q9fVuBNpLWM8sLZHoNylM1T1L4H8tT3n8
          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
     {"WolframDynamicHighlight", <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
    StyleBox[
     DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
       Slot["HighlightElements"], 
       Slot["LayoutOptions"], 
       Slot["Meta"], 
       Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
           Annotation[{
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[0.4, 0.8, 0.7]], 
             Line[CompressedData["
1:eJwVxXk4lAkcAGC5C5mvrCZHjm+pVCRJon6/tR142sYkU44dUqOSokGqlWlL
yp08Q6zoonJs0eVsy32McU9scgwhco373vaP93m1XD0Ps8TFxMRsf/j//UXU
A3/FVYBUI2c47sdWKmwX6nwFKNtptu/OqICDF6ouc5mVkGywUVj8oQIOawSk
R5JVkD7TKx3QWwHMP7qIwAwedFyJUUw1qoSLRn+3enysgXc9iotWZZXQUKdl
mjReD2Fgf86krQokLN7xvdRaYDCaWS5sqYatXPaHBnoLXGOVCHT6q4HZtyVr
x60WoG2Xd3CcrYbciCfc+dEWmHuh75uowgf25yin22X/woCGY3WwAx86fDz6
k9itUGeftWdtMx/yn2pJ15S3Q/mlEpFaVQ3kSpcmxuzqgqzpnasSqmpB0vR5
33vfb8CgD8eEO9SD0QhZmRA1DNm29NBbvAa4yM9JkVg7BsFLSlnjR5pAVS5x
9P7WSRiiye54ViSAwEKP8ICQGVhfoP/c+1gzuJjLTOQ0zkPB93vbAkQtEKTW
xnLoWYJCrplvB+czZOfVRGveX4Y2d0t8Dlp8gcMJhy6X6kmgDBmqnDvXBjrM
V8VxLyXx0psBH93jHeDwe/jOO0el0ffbshAtVie8jpQyNBXKICuGEf4bSwhe
SyK6VMRyzIvVKBoN6QKWTWnzoqEcFll+MwvK7wZOo0l3ao48RlxhoUT/V5jj
rqNecV2J45memQZ7eyEh5HHt3JAiGlcwwCO+D2ht/GM2fAoqyx5f40H2w2Dv
Hn/ThwQe8U0aVyoYAHW5xc451io0zCnzbaIPwiJv6jPNbDVyMrTDKrWHgf0M
qVfFldDWrf4c228Ervv4y3wsUcK9/U5XO1mj8Gu7KCQm7ifk9GYUC/xEEHsi
22afszK6mWurZgaNQUJQdupN4zWYuF5oVVswDrvj0961ylDxZpims4r4JFwo
G5RW4FFRl1/CdbeYAka0ez//wVpc8myfPZ01DdWXdlDcT6mgGa/U23PdLHQe
muhT1VPFhgqB0+PYOUgpGrJzXlBFYymaQNFqARboJlL+hWpYSmu1PjOxCFKc
XEu9e+rIA3efPC8xTCoJ42c6r8MsnU/Ju08uQ8E8XcaG1EDO0WsJKS7i+L6e
3siZ0sAbNx49S74ugWrHay8UMzWxdUFn/vRDSTTcwC0iKjWxKU3YWN4vhdxT
DefdjbTQurVBVdtCBguNTPNecLUw/k5sOIMriwdo+XW7xbSRt+tTvrjqCuRO
uQVnn9BGQ65VdESCHG6jhsbvKdHG/CeO3qqbFXD9bZ6vggGJdme9PulPrcSv
gcai8igSKU43N15lUrBNQOf/GU3iMf/EfZGuFGzecD51F5dEn5GOk4/cKMjj
pbim3yPROqMro+o8BV8rURsik0g81zfipceh4PUns68YGSSyOcIx6gMKahT/
49tdTqLwrNHbPCEFqcqt9PuVJG49E/ZmqIeCq05Pb2HwSHSkmX/QHqCgtLxh
T1kNiUO1qdPhYxQcsn3ESBOQWPWz/IKXJIH5XYEm7G4SFaNcI87oEvjW+OHq
TT0ktg36uWboEfjyVsFwVy+J29NW7xfpE/h40+RTuwES9b2+m3NMCAzxPkU1
FZHIFQWPJFsSGFhyY3x0jMTJ9J2WooMEBqx5UJs6QeLmutBMoBPIzmu+rTZD
ok6iQe4XewI9FCZONs2SuJwr66DPJNDNmfglYp7EFXdj5K+5EuiSuUX9wCKJ
fT3q9fVuBNpLWM8sLZHoNylM1T1L4H8tT3n8
              "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0.2, 10}, {0., 4.354639692404468}}, 
           "Frame" -> {{True, True}, {True, True}}, "AxesOrigin" -> {0, 0}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[0.4, 0.8, 0.7]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>]]& )[<|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{0.2, 10}, {0., 4.354639692404468}}, 
          "Frame" -> {{True, True}, {True, True}}, "AxesOrigin" -> {0, 0}, 
          "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             RGBColor[0.4, 0.8, 0.7]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              (Identity[#]& )[
               Part[#, 1]], 
              (Identity[#]& )[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>],
      ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
       4.503599627370496*^15, -4.503599627370496*^15}}],
     Selectable->False]},
   Annotation[{{{{}, {}, 
       Annotation[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[2], 
          RGBColor[0.4, 0.8, 0.7]], 
         Line[CompressedData["
1:eJwVxXk4lAkcAGC5C5mvrCZHjm+pVCRJon6/tR142sYkU44dUqOSokGqlWlL
yp08Q6zoonJs0eVsy32McU9scgwhco373vaP93m1XD0Ps8TFxMRsf/j//UXU
A3/FVYBUI2c47sdWKmwX6nwFKNtptu/OqICDF6ouc5mVkGywUVj8oQIOawSk
R5JVkD7TKx3QWwHMP7qIwAwedFyJUUw1qoSLRn+3enysgXc9iotWZZXQUKdl
mjReD2Fgf86krQokLN7xvdRaYDCaWS5sqYatXPaHBnoLXGOVCHT6q4HZtyVr
x60WoG2Xd3CcrYbciCfc+dEWmHuh75uowgf25yin22X/woCGY3WwAx86fDz6
k9itUGeftWdtMx/yn2pJ15S3Q/mlEpFaVQ3kSpcmxuzqgqzpnasSqmpB0vR5
33vfb8CgD8eEO9SD0QhZmRA1DNm29NBbvAa4yM9JkVg7BsFLSlnjR5pAVS5x
9P7WSRiiye54ViSAwEKP8ICQGVhfoP/c+1gzuJjLTOQ0zkPB93vbAkQtEKTW
xnLoWYJCrplvB+czZOfVRGveX4Y2d0t8Dlp8gcMJhy6X6kmgDBmqnDvXBjrM
V8VxLyXx0psBH93jHeDwe/jOO0el0ffbshAtVie8jpQyNBXKICuGEf4bSwhe
SyK6VMRyzIvVKBoN6QKWTWnzoqEcFll+MwvK7wZOo0l3ao48RlxhoUT/V5jj
rqNecV2J45memQZ7eyEh5HHt3JAiGlcwwCO+D2ht/GM2fAoqyx5f40H2w2Dv
Hn/ThwQe8U0aVyoYAHW5xc451io0zCnzbaIPwiJv6jPNbDVyMrTDKrWHgf0M
qVfFldDWrf4c228Ervv4y3wsUcK9/U5XO1mj8Gu7KCQm7ifk9GYUC/xEEHsi
22afszK6mWurZgaNQUJQdupN4zWYuF5oVVswDrvj0961ylDxZpims4r4JFwo
G5RW4FFRl1/CdbeYAka0ez//wVpc8myfPZ01DdWXdlDcT6mgGa/U23PdLHQe
muhT1VPFhgqB0+PYOUgpGrJzXlBFYymaQNFqARboJlL+hWpYSmu1PjOxCFKc
XEu9e+rIA3efPC8xTCoJ42c6r8MsnU/Ju08uQ8E8XcaG1EDO0WsJKS7i+L6e
3siZ0sAbNx49S74ugWrHay8UMzWxdUFn/vRDSTTcwC0iKjWxKU3YWN4vhdxT
DefdjbTQurVBVdtCBguNTPNecLUw/k5sOIMriwdo+XW7xbSRt+tTvrjqCuRO
uQVnn9BGQ65VdESCHG6jhsbvKdHG/CeO3qqbFXD9bZ6vggGJdme9PulPrcSv
gcai8igSKU43N15lUrBNQOf/GU3iMf/EfZGuFGzecD51F5dEn5GOk4/cKMjj
pbim3yPROqMro+o8BV8rURsik0g81zfipceh4PUns68YGSSyOcIx6gMKahT/
49tdTqLwrNHbPCEFqcqt9PuVJG49E/ZmqIeCq05Pb2HwSHSkmX/QHqCgtLxh
T1kNiUO1qdPhYxQcsn3ESBOQWPWz/IKXJIH5XYEm7G4SFaNcI87oEvjW+OHq
TT0ktg36uWboEfjyVsFwVy+J29NW7xfpE/h40+RTuwES9b2+m3NMCAzxPkU1
FZHIFQWPJFsSGFhyY3x0jMTJ9J2WooMEBqx5UJs6QeLmutBMoBPIzmu+rTZD
ok6iQe4XewI9FCZONs2SuJwr66DPJNDNmfglYp7EFXdj5K+5EuiSuUX9wCKJ
fT3q9fVuBNpLWM8sLZHoNylM1T1L4H8tT3n8
          "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
    "HighlightElements" -> <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
     "LayoutOptions" -> <|
      "PanelPlotLayout" -> <||>, 
       "PlotRange" -> {{0.2, 10}, {0., 4.354639692404468}}, 
       "Frame" -> {{True, True}, {True, True}}, "AxesOrigin" -> {0, 0}, 
       "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
       "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
         Directive[
          Opacity[1.], 
          AbsoluteThickness[2], 
          RGBColor[0.4, 0.8, 0.7]]}, 
       "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), 
         "ScalingFunctions" -> {{Identity, Identity}, {Identity, Identity}}|>,
        "Primitives" -> {}, "GCFlag" -> False|>, 
     "Meta" -> <|
      "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
       Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox["\"t\"", HoldForm], TraditionalForm], 
    FormBox[
     TagBox["\"a(t)\"", HoldForm], TraditionalForm]},
  AxesOrigin->{0, 0},
  AxesStyle->Directive[
    GrayLevel[0], 
    Thickness[Large]],
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      TagBox[
       StyleBox["\"a(t)\"", Bold, 12, StripOnInput -> False], HoldForm], 
      TraditionalForm], None}, {
     FormBox[
      TagBox[
       StyleBox["\"t\"", Bold, 12, StripOnInput -> False], HoldForm], 
      TraditionalForm], None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{Automatic, Automatic},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0.2, 10}, {0., 4.354639692404468}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.955815673604497*^9, 3.955815733522852*^9}, {
   3.9558162738626823`*^9, 3.955816292243812*^9}, {3.9558165436111317`*^9, 
   3.955816547149272*^9}, {3.955817132598278*^9, 3.9558171451925583`*^9}, {
   3.955818710497032*^9, 3.9558187141693163`*^9}, 3.955818994840846*^9, 
   3.955819684833448*^9, 3.955819963032295*^9, {3.9558204111177197`*^9, 
   3.955820434363419*^9}, {3.95582047972635*^9, 3.9558204931268997`*^9}, {
   3.95582062390265*^9, 3.955820640881168*^9}, {3.955820687230832*^9, 
   3.955820754239429*^9}, {3.955820785133733*^9, 3.9558208112847157`*^9}, {
   3.955821049152454*^9, 3.955821059115982*^9}, 3.955821090563848*^9, 
   3.955883323590776*^9, {3.956115393304599*^9, 3.956115485260491*^9}, {
   3.956115566339329*^9, 3.95611557209696*^9}, 3.95611561493743*^9, {
   3.956115668753481*^9, 3.9561156729475*^9}, {3.956115719556158*^9, 
   3.956115724108529*^9}, 3.956115760204467*^9, {3.9561158026524553`*^9, 
   3.956115827547947*^9}, {3.956187684838587*^9, 3.95618770329911*^9}, 
   3.9562603998348913`*^9, 3.956260439049296*^9, {3.9562604792243767`*^9, 
   3.956260509765736*^9}, {3.957217458718442*^9, 3.957217479223173*^9}, 
   3.957218097144804*^9, 3.95721914830504*^9, 3.957219650473957*^9, 
   3.957219752486495*^9, {3.9572200249917593`*^9, 3.95722004884382*^9}, 
   3.957220463677034*^9, 3.957220510200522*^9, 3.9572206886388607`*^9, 
   3.957220765691472*^9, 3.957220843419454*^9, 3.957229188106193*^9, {
   3.9572292500257673`*^9, 3.957229277334702*^9}, {3.957229408595708*^9, 
   3.957229461058136*^9}, {3.957229662453499*^9, 3.9572297765189743`*^9}, {
   3.9572298858599653`*^9, 3.957229912526478*^9}, {3.957255536045027*^9, 
   3.957255563140382*^9}, {3.957255715028515*^9, 3.957255722566161*^9}, 
   3.957256046418447*^9, {3.9572560994876204`*^9, 3.957256104411463*^9}, 
   3.959230063534554*^9, 3.959230691268162*^9, 3.9592307716997747`*^9, 
   3.959230806010953*^9, {3.959273695246149*^9, 3.959273709462072*^9}, 
   3.959274046756214*^9, 3.959274122169366*^9, {3.959274269732731*^9, 
   3.9592742734215813`*^9}, 3.959274502233409*^9, {3.959275093712718*^9, 
   3.959275103159719*^9}, 3.9592753226822166`*^9, {3.959275437721477*^9, 
   3.95927544614397*^9}, 3.9592756791554213`*^9, {3.959275877884613*^9, 
   3.959275890147003*^9}, 3.959275966357279*^9, 3.95927600484333*^9, 
   3.959276697257039*^9, {3.9592769755935507`*^9, 3.9592769834577503`*^9}, 
   3.959277055745097*^9, {3.959277892450411*^9, 3.95927795622081*^9}, {
   3.959374793021983*^9, 3.959374807755826*^9}, 3.959643227515923*^9, 
   3.959643384237261*^9, 3.959675165230302*^9, 3.959683258053862*^9, 
   3.959684019884471*^9, 3.959684157060679*^9, {3.9596843263203497`*^9, 
   3.9596843421755953`*^9}, {3.959684393913946*^9, 3.9596844007949123`*^9}, 
   3.959684596997176*^9, 3.9596846703010473`*^9, 3.959735095905932*^9},
 CellLabel->
  "Out[875]=",ExpressionUUID->"1fa0d348-f4f9-4029-bb9b-b115a6b7aa1b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Om", "[", "t", "]"}], "}"}], "/.", " ", "sol"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "0.2", ",", "10"}], "}"}], ",", 
   RowBox[{"PlotStyle", "->", 
    RowBox[{"RGBColor", "[", 
     RowBox[{"0.4", ",", "0.8", ",", "0.7"}], "]"}]}], ",", 
   RowBox[{"GridLines", "->", "Automatic"}], ",", " ", 
   RowBox[{"AxesStyle", "->", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", "Thick"}], "]"}]}], ",", 
   RowBox[{"GridLines", "->", "Automatic"}], ",", 
   RowBox[{"Frame", "->", "True"}], ",", " ", 
   RowBox[{"AxesLabel", "->", 
    RowBox[{"{", 
     RowBox[{"\"\<t\>\"", ",", "\"\<a(t)\>\""}], "}"}]}], ",", " ", 
   RowBox[{"FrameLabel", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<t\>\"", ",", "Bold", ",", "12"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{"\"\<Om(t)\>\"", ",", "Bold", ",", "12"}], "]"}]}], "}"}]}]}], 
  "]"}]], "Input",
 CellLabel->
  "In[876]:=",ExpressionUUID->"871e56dd-8f09-4496-baad-67015c075bfc"],

Cell[BoxData[
 GraphicsBox[
  InterpretationBox[{
    TagBox[{{{}, {}, 
       TagBox[
        {RGBColor[0.4, 0.8, 0.7], AbsoluteThickness[2], Opacity[1.], 
         LineBox[CompressedData["
1:eJwVjns0lAkAR0fjsUKRMPJqfCUrjiQ0ku+nl2WF+WazpbOIZFeOotWRhJgk
5XXszJZQlhSVTRzvppNXTNOMGNYWSh4lRUTeY9s/7rnn/neZ/ieowBU0Gm3/
N/73vgaG8/VrrWQl53Dot4TLunA/xmIr+Sm00X63Lg1uYc/O8HyEZM+qIeaJ
rTRQRjH30ohnpOLlREbCURp8zg5ocO+LSKnJ4kTeUxpOW5f0hDyRkLElyt6j
l+TQ8YLJujHVTr6rk3ddSaODvqtSfFL/X3LWLWPoSq0CahSbc/n2A2RU5/4L
OYoqkGcVvRdEjJDbVpb5KkeshvVnQpidMU5K+zlC+hMNnBZXF9J1v5DC3wQv
TV9qQk8ldyJny1dy0PGhbWW9Frj1ISkxyXNkwsHy13ESHfg5KE1XSxfJkKFz
5ns6dZGo3xfoPbxMJn6UK5A81kNVrSRzfY4cGsdlTgNvDEBlu59pNqPDZLQr
V3HMCBt9yhqvPZDHHZmj5KEcE96/pGxP/1kRrPyzgg2WxihPU7BivVWC0K49
3ukAgZPLk2yFVGUoqS7sLs7fgEDP5m6ZlQp8syLlqaWNiJXaDRZXq+JWVOLb
dM9NWOAZMqL8V+FVyuOvJ6WmyE7Ob1sYW42G0etBfMoMHn3ig55idfwzYVlv
/Z05Pr1zjGblaWBJWtP8k8QCBiqy/oXANXARObjYp1tCJpp55bFDE4OZaSJ+
6xaE3wHj3Iq1qOT2+um0WCH+92ilJ01rUTB/f1+BZCt2v55M5l/TwinVUoGj
zBp/BlR57vXVhmM5rY/83gbZiVXFF2x0EMBsuZ4SZ4udWXcre5QYcJnM3+g0
bIewp58U1UQM5NqOFUU6s+CVGfxBfFMXb735I+a99ngeaaseHLQO+W/MPoSG
OqDfffq9npke0lg8gekqRxQ2jB3wXdJDhfYGt2ejJJbYdgrR9fr48aJt01A/
oBBb84PZVQP4n+Ytzn12wo2mK+JSX0MopH6W27O0C12LbCVPwgjlbb5xhzT3
QNDOlsbOGGEWJdFSai/0j7SFNfqsR4j2R7ogdR+sTHkNGsL1GOk8vpo/5wxe
UEdosDUT1DjfsP2UC+qtWbV/85g4pl7GOjviCmePuhc7acZIch87WMd3A2/m
2KWqAGPIK1fcO0G6YyvjcpZjkzGUe6n09BkPbEoSRahZEjhzs0U/b9YTQ1yb
yZYMAq1Rtw0yJtno62KLz2cSyDpeqKw2w0a3aWixPY/AVXNDzeQFNkSiQv97
VwkYrMmKvShPoXwtoyPtBoEw9dLmNG0K8QXzZV73CTyit7p12VMwanwcMdhC
oEx95badXAoM7R52jpCAkeCPw71JFNb8OmvhJSIw3nG7KCaFgqKq1fBTCYGK
zZdqGvkUxjh/ed3tIqBlZVLpU0ShboBrFz5I4EKd7WGhmEKFTZ7m5mECzcG7
1M51UHhw8dH4wDsC8ft9PmzpppC/+evtA6Pf/vLfm2T3U0g+FcRgTRIIsLUp
jZuiwG1KmJr4QqDE4kGDwxyFGJ2bbcXTBM6TsfT5JQrhtd1J+nMEhLd2qEYq
cRCiNn20c55A/Zfqzu2qHBzz1XBKXSTg4lHyfF6dA79SCwNnGQFjmyNTj7Q4
OER3nVteJqBirOcav46D/wCzuy88
          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
     {"WolframDynamicHighlight", <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
    StyleBox[
     DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
       Slot["HighlightElements"], 
       Slot["LayoutOptions"], 
       Slot["Meta"], 
       Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
           Annotation[{
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[0.4, 0.8, 0.7]], 
             Line[CompressedData["
1:eJwVjns0lAkAR0fjsUKRMPJqfCUrjiQ0ku+nl2WF+WazpbOIZFeOotWRhJgk
5XXszJZQlhSVTRzvppNXTNOMGNYWSh4lRUTeY9s/7rnn/neZ/ieowBU0Gm3/
N/73vgaG8/VrrWQl53Dot4TLunA/xmIr+Sm00X63Lg1uYc/O8HyEZM+qIeaJ
rTRQRjH30ohnpOLlREbCURp8zg5ocO+LSKnJ4kTeUxpOW5f0hDyRkLElyt6j
l+TQ8YLJujHVTr6rk3ddSaODvqtSfFL/X3LWLWPoSq0CahSbc/n2A2RU5/4L
OYoqkGcVvRdEjJDbVpb5KkeshvVnQpidMU5K+zlC+hMNnBZXF9J1v5DC3wQv
TV9qQk8ldyJny1dy0PGhbWW9Frj1ISkxyXNkwsHy13ESHfg5KE1XSxfJkKFz
5ns6dZGo3xfoPbxMJn6UK5A81kNVrSRzfY4cGsdlTgNvDEBlu59pNqPDZLQr
V3HMCBt9yhqvPZDHHZmj5KEcE96/pGxP/1kRrPyzgg2WxihPU7BivVWC0K49
3ukAgZPLk2yFVGUoqS7sLs7fgEDP5m6ZlQp8syLlqaWNiJXaDRZXq+JWVOLb
dM9NWOAZMqL8V+FVyuOvJ6WmyE7Ob1sYW42G0etBfMoMHn3ig55idfwzYVlv
/Z05Pr1zjGblaWBJWtP8k8QCBiqy/oXANXARObjYp1tCJpp55bFDE4OZaSJ+
6xaE3wHj3Iq1qOT2+um0WCH+92ilJ01rUTB/f1+BZCt2v55M5l/TwinVUoGj
zBp/BlR57vXVhmM5rY/83gbZiVXFF2x0EMBsuZ4SZ4udWXcre5QYcJnM3+g0
bIewp58U1UQM5NqOFUU6s+CVGfxBfFMXb735I+a99ngeaaseHLQO+W/MPoSG
OqDfffq9npke0lg8gekqRxQ2jB3wXdJDhfYGt2ejJJbYdgrR9fr48aJt01A/
oBBb84PZVQP4n+Ytzn12wo2mK+JSX0MopH6W27O0C12LbCVPwgjlbb5xhzT3
QNDOlsbOGGEWJdFSai/0j7SFNfqsR4j2R7ogdR+sTHkNGsL1GOk8vpo/5wxe
UEdosDUT1DjfsP2UC+qtWbV/85g4pl7GOjviCmePuhc7acZIch87WMd3A2/m
2KWqAGPIK1fcO0G6YyvjcpZjkzGUe6n09BkPbEoSRahZEjhzs0U/b9YTQ1yb
yZYMAq1Rtw0yJtno62KLz2cSyDpeqKw2w0a3aWixPY/AVXNDzeQFNkSiQv97
VwkYrMmKvShPoXwtoyPtBoEw9dLmNG0K8QXzZV73CTyit7p12VMwanwcMdhC
oEx95badXAoM7R52jpCAkeCPw71JFNb8OmvhJSIw3nG7KCaFgqKq1fBTCYGK
zZdqGvkUxjh/ed3tIqBlZVLpU0ShboBrFz5I4EKd7WGhmEKFTZ7m5mECzcG7
1M51UHhw8dH4wDsC8ft9PmzpppC/+evtA6Pf/vLfm2T3U0g+FcRgTRIIsLUp
jZuiwG1KmJr4QqDE4kGDwxyFGJ2bbcXTBM6TsfT5JQrhtd1J+nMEhLd2qEYq
cRCiNn20c55A/Zfqzu2qHBzz1XBKXSTg4lHyfF6dA79SCwNnGQFjmyNTj7Q4
OER3nVteJqBirOcav46D/wCzuy88
              "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0.2, 10}, {0., 76.41420223855691}}, 
           "Frame" -> {{True, True}, {True, True}}, "AxesOrigin" -> {0, 0}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[0.4, 0.8, 0.7]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>]]& )[<|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{0.2, 10}, {0., 76.41420223855691}}, 
          "Frame" -> {{True, True}, {True, True}}, "AxesOrigin" -> {0, 0}, 
          "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             RGBColor[0.4, 0.8, 0.7]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              (Identity[#]& )[
               Part[#, 1]], 
              (Identity[#]& )[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>],
      ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
       4.503599627370496*^15, -4.503599627370496*^15}}],
     Selectable->False]},
   Annotation[{{{{}, {}, 
       Annotation[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[2], 
          RGBColor[0.4, 0.8, 0.7]], 
         Line[CompressedData["
1:eJwVjns0lAkAR0fjsUKRMPJqfCUrjiQ0ku+nl2WF+WazpbOIZFeOotWRhJgk
5XXszJZQlhSVTRzvppNXTNOMGNYWSh4lRUTeY9s/7rnn/neZ/ieowBU0Gm3/
N/73vgaG8/VrrWQl53Dot4TLunA/xmIr+Sm00X63Lg1uYc/O8HyEZM+qIeaJ
rTRQRjH30ohnpOLlREbCURp8zg5ocO+LSKnJ4kTeUxpOW5f0hDyRkLElyt6j
l+TQ8YLJujHVTr6rk3ddSaODvqtSfFL/X3LWLWPoSq0CahSbc/n2A2RU5/4L
OYoqkGcVvRdEjJDbVpb5KkeshvVnQpidMU5K+zlC+hMNnBZXF9J1v5DC3wQv
TV9qQk8ldyJny1dy0PGhbWW9Frj1ISkxyXNkwsHy13ESHfg5KE1XSxfJkKFz
5ns6dZGo3xfoPbxMJn6UK5A81kNVrSRzfY4cGsdlTgNvDEBlu59pNqPDZLQr
V3HMCBt9yhqvPZDHHZmj5KEcE96/pGxP/1kRrPyzgg2WxihPU7BivVWC0K49
3ukAgZPLk2yFVGUoqS7sLs7fgEDP5m6ZlQp8syLlqaWNiJXaDRZXq+JWVOLb
dM9NWOAZMqL8V+FVyuOvJ6WmyE7Ob1sYW42G0etBfMoMHn3ig55idfwzYVlv
/Z05Pr1zjGblaWBJWtP8k8QCBiqy/oXANXARObjYp1tCJpp55bFDE4OZaSJ+
6xaE3wHj3Iq1qOT2+um0WCH+92ilJ01rUTB/f1+BZCt2v55M5l/TwinVUoGj
zBp/BlR57vXVhmM5rY/83gbZiVXFF2x0EMBsuZ4SZ4udWXcre5QYcJnM3+g0
bIewp58U1UQM5NqOFUU6s+CVGfxBfFMXb735I+a99ngeaaseHLQO+W/MPoSG
OqDfffq9npke0lg8gekqRxQ2jB3wXdJDhfYGt2ejJJbYdgrR9fr48aJt01A/
oBBb84PZVQP4n+Ytzn12wo2mK+JSX0MopH6W27O0C12LbCVPwgjlbb5xhzT3
QNDOlsbOGGEWJdFSai/0j7SFNfqsR4j2R7ogdR+sTHkNGsL1GOk8vpo/5wxe
UEdosDUT1DjfsP2UC+qtWbV/85g4pl7GOjviCmePuhc7acZIch87WMd3A2/m
2KWqAGPIK1fcO0G6YyvjcpZjkzGUe6n09BkPbEoSRahZEjhzs0U/b9YTQ1yb
yZYMAq1Rtw0yJtno62KLz2cSyDpeqKw2w0a3aWixPY/AVXNDzeQFNkSiQv97
VwkYrMmKvShPoXwtoyPtBoEw9dLmNG0K8QXzZV73CTyit7p12VMwanwcMdhC
oEx95badXAoM7R52jpCAkeCPw71JFNb8OmvhJSIw3nG7KCaFgqKq1fBTCYGK
zZdqGvkUxjh/ed3tIqBlZVLpU0ShboBrFz5I4EKd7WGhmEKFTZ7m5mECzcG7
1M51UHhw8dH4wDsC8ft9PmzpppC/+evtA6Pf/vLfm2T3U0g+FcRgTRIIsLUp
jZuiwG1KmJr4QqDE4kGDwxyFGJ2bbcXTBM6TsfT5JQrhtd1J+nMEhLd2qEYq
cRCiNn20c55A/Zfqzu2qHBzz1XBKXSTg4lHyfF6dA79SCwNnGQFjmyNTj7Q4
OER3nVteJqBirOcav46D/wCzuy88
          "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
    "HighlightElements" -> <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
     "LayoutOptions" -> <|
      "PanelPlotLayout" -> <||>, 
       "PlotRange" -> {{0.2, 10}, {0., 76.41420223855691}}, 
       "Frame" -> {{True, True}, {True, True}}, "AxesOrigin" -> {0, 0}, 
       "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
       "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
         Directive[
          Opacity[1.], 
          AbsoluteThickness[2], 
          RGBColor[0.4, 0.8, 0.7]]}, 
       "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), 
         "ScalingFunctions" -> {{Identity, Identity}, {Identity, Identity}}|>,
        "Primitives" -> {}, "GCFlag" -> False|>, 
     "Meta" -> <|
      "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
       Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox["\"t\"", HoldForm], TraditionalForm], 
    FormBox[
     TagBox["\"a(t)\"", HoldForm], TraditionalForm]},
  AxesOrigin->{0, 0},
  AxesStyle->Directive[
    GrayLevel[0], 
    Thickness[Large]],
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      TagBox[
       StyleBox["\"Om(t)\"", Bold, 12, StripOnInput -> False], HoldForm], 
      TraditionalForm], None}, {
     FormBox[
      TagBox[
       StyleBox["\"t\"", Bold, 12, StripOnInput -> False], HoldForm], 
      TraditionalForm], None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{Automatic, Automatic},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0.2, 10}, {0., 76.41420223855691}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.955815743931389*^9, {3.955816273902445*^9, 3.955816292289894*^9}, 
   3.95581654718856*^9, {3.955817132643662*^9, 3.9558171452369137`*^9}, {
   3.955818710541575*^9, 3.955818714207192*^9}, 3.9558189948842573`*^9, 
   3.955819684882392*^9, 3.955819963076454*^9, {3.9558204111656113`*^9, 
   3.955820434406954*^9}, {3.955820479773231*^9, 3.95582049316555*^9}, {
   3.955820623948604*^9, 3.95582064091905*^9}, {3.9558206872753468`*^9, 
   3.955820754280464*^9}, {3.9558207851905117`*^9, 3.9558208113267307`*^9}, {
   3.955821049200292*^9, 3.9558210591714897`*^9}, 3.9558210906082277`*^9, 
   3.955883323638783*^9, {3.956115393744516*^9, 3.9561154853174467`*^9}, {
   3.956115566383005*^9, 3.956115575140175*^9}, 3.956115614983203*^9, 
   3.956115672993923*^9, 3.956115724147868*^9, 3.956115760263413*^9, {
   3.956115802718238*^9, 3.9561158275891867`*^9}, {3.956187691338971*^9, 
   3.956187703348557*^9}, 3.956260399874797*^9, 3.956260439094325*^9, {
   3.956260479256633*^9, 3.956260509792941*^9}, 3.957218097351654*^9, 
   3.9572191483693037`*^9, 3.957219650531843*^9, 3.957219752529594*^9, {
   3.957220025052959*^9, 3.9572200488957863`*^9}, 3.957220463735572*^9, 
   3.9572205102517967`*^9, 3.957220688697897*^9, 3.957220765752104*^9, 
   3.957220843477837*^9, 3.957229188178315*^9, {3.9572292500811033`*^9, 
   3.957229277385078*^9}, {3.957229408653914*^9, 3.957229461103705*^9}, {
   3.957229662516698*^9, 3.957229776567853*^9}, {3.957229885911132*^9, 
   3.9572299125683317`*^9}, {3.9572555361117268`*^9, 3.957255563189745*^9}, {
   3.957255715081015*^9, 3.957255722607514*^9}, 3.957256046474608*^9, {
   3.9572560999104137`*^9, 3.957256104514658*^9}, 3.9592300636495533`*^9, 
   3.9592306913489532`*^9, 3.959230771766981*^9, 3.959230806089933*^9, 
   3.959273709591462*^9, 3.959274046836793*^9, 3.9592741222401047`*^9, 
   3.959274273479476*^9, 3.959274502337521*^9, {3.9592750960801773`*^9, 
   3.9592751032150784`*^9}, 3.959275322788109*^9, 3.959275446210279*^9, 
   3.95927567925626*^9, {3.959275878037766*^9, 3.95927589023517*^9}, 
   3.959275966423375*^9, 3.9592760049069347`*^9, 3.9592766973554688`*^9, {
   3.9592769756846313`*^9, 3.959276983530805*^9}, 3.959277055810502*^9, {
   3.959374793100878*^9, 3.959374807821505*^9}, 3.95964322756225*^9, 
   3.9596433842816353`*^9, 3.9596751652936153`*^9, 3.959683258126482*^9, 
   3.959684019957065*^9, 3.9596841571419277`*^9, {3.9596843263849382`*^9, 
   3.95968434225629*^9}, {3.9596843939788322`*^9, 3.9596844008715754`*^9}, 
   3.959684597063168*^9, 3.959684670367238*^9, 3.95973509595677*^9},
 CellLabel->
  "Out[876]=",ExpressionUUID->"3d966d01-5435-4c5c-a189-a11ba536fd5d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"scalef", "[", "t_", "]"}], "=", 
   RowBox[{
    RowBox[{"a", "[", "t", "]"}], "/.", " ", 
    RowBox[{"First", "[", "sol", "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"HubC", "[", "t_", "]"}], "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"scalef", "[", "t", "]"}], ",", "t"}], "]"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"scalef", "[", "t", "]"}], ")"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"OmSol", "[", "t_", "]"}], "=", 
    RowBox[{
     RowBox[{"Om", "[", "t", "]"}], " ", "/.", " ", 
     RowBox[{"First", "[", "sol", "]"}]}]}], ";"}], "\n"}], "\n", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "[", 
    RowBox[{"HubC", "[", "t", "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "0.2", ",", "10"}], "}"}], ",", 
   RowBox[{"PlotStyle", "->", 
    RowBox[{"RGBColor", "[", 
     RowBox[{"0.4", ",", "0.8", ",", "0.7"}], "]"}]}], ",", 
   RowBox[{"GridLines", "->", "Automatic"}], ",", " ", 
   RowBox[{"AxesStyle", "->", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", "Thick"}], "]"}]}], ",", 
   RowBox[{"GridLines", "->", "Automatic"}], ",", 
   RowBox[{"Frame", "->", "True"}], ",", " ", 
   RowBox[{"AxesLabel", "->", 
    RowBox[{"{", 
     RowBox[{"\"\<t\>\"", ",", "\"\<a(t)\>\""}], "}"}]}], ",", " ", 
   RowBox[{"FrameLabel", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<t\>\"", ",", "Bold", ",", "12"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{"\"\<H(t)\>\"", ",", "Bold", ",", "12"}], "]"}]}], "}"}]}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.955815750862268*^9, 3.955815750863612*^9}},
 CellLabel->
  "In[877]:=",ExpressionUUID->"bb46818c-4392-447d-af1e-81d9d8ebde1a"],

Cell[BoxData[
 GraphicsBox[
  InterpretationBox[{
    TagBox[{{{}, {}, 
       TagBox[
        {RGBColor[0.4, 0.8, 0.7], AbsoluteThickness[2], Opacity[1.], 
         LineBox[CompressedData["
1:eJwd13k4lF0UAHD7vswMlWUwZtJCikqy5D0V2mRrU8lO2RJKSMj+KbKkkOxb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          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
     {"WolframDynamicHighlight", <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
    StyleBox[
     DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
       Slot["HighlightElements"], 
       Slot["LayoutOptions"], 
       Slot["Meta"], 
       Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
           Annotation[{
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[0.4, 0.8, 0.7]], 
             Line[CompressedData["
1:eJwd13k4lF0UAHD7vswMlWUwZtJCikqy5D0V2mRrU8lO2RJKSMj+KbKkkOxb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              "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0.2, 10}, {0.28849218760039347`, 
             0.3233378231027967}}, "Frame" -> {{True, True}, {True, True}}, 
           "AxesOrigin" -> {0, 0.28849218760039413`}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[0.4, 0.8, 0.7]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>]]& )[<|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{0.2, 10}, {0.28849218760039347`, 
            0.3233378231027967}}, "Frame" -> {{True, True}, {True, True}}, 
          "AxesOrigin" -> {0, 0.28849218760039413`}, 
          "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             RGBColor[0.4, 0.8, 0.7]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              (Identity[#]& )[
               Part[#, 1]], 
              (Identity[#]& )[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>],
      ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
       4.503599627370496*^15, -4.503599627370496*^15}}],
     Selectable->False]},
   Annotation[{{{{}, {}, 
       Annotation[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[2], 
          RGBColor[0.4, 0.8, 0.7]], 
         Line[CompressedData["
1:eJwd13k4lF0UAHD7vswMlWUwZtJCikqy5D0V2mRrU8lO2RJKSMj+KbKkkOxb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          "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
    "HighlightElements" -> <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
     "LayoutOptions" -> <|
      "PanelPlotLayout" -> <||>, 
       "PlotRange" -> {{0.2, 10}, {0.28849218760039347`, 0.3233378231027967}},
        "Frame" -> {{True, True}, {True, True}}, 
       "AxesOrigin" -> {0, 0.28849218760039413`}, 
       "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
       "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
         Directive[
          Opacity[1.], 
          AbsoluteThickness[2], 
          RGBColor[0.4, 0.8, 0.7]]}, 
       "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), 
         "ScalingFunctions" -> {{Identity, Identity}, {Identity, Identity}}|>,
        "Primitives" -> {}, "GCFlag" -> False|>, 
     "Meta" -> <|
      "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
       Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox["\"t\"", HoldForm], TraditionalForm], 
    FormBox[
     TagBox["\"a(t)\"", HoldForm], TraditionalForm]},
  AxesOrigin->{0, 0.28849218760039413`},
  AxesStyle->Directive[
    GrayLevel[0], 
    Thickness[Large]],
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      TagBox[
       StyleBox["\"H(t)\"", Bold, 12, StripOnInput -> False], HoldForm], 
      TraditionalForm], None}, {
     FormBox[
      TagBox[
       StyleBox["\"t\"", Bold, 12, StripOnInput -> False], HoldForm], 
      TraditionalForm], None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{Automatic, Automatic},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0.2, 10}, {0.28849218760039347`, 0.3233378231027967}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.955815753742894*^9, {3.955816273926711*^9, 3.95581629231422*^9}, 
   3.955816547213649*^9, {3.955817132665826*^9, 3.955817145260015*^9}, {
   3.9558187105641603`*^9, 3.955818714237981*^9}, 3.9558189949066343`*^9, 
   3.955819684902625*^9, 3.955819963102935*^9, {3.95582041118845*^9, 
   3.955820434428759*^9}, {3.955820479794784*^9, 3.955820493190793*^9}, {
   3.955820623970593*^9, 3.9558206409413853`*^9}, {3.955820687294939*^9, 
   3.9558207543026867`*^9}, {3.955820785215515*^9, 3.955820811347567*^9}, {
   3.955821049224811*^9, 3.955821059203196*^9}, 3.955821090630471*^9, 
   3.955883323663739*^9, {3.956115393814555*^9, 3.9561154853541193`*^9}, {
   3.9561155664188347`*^9, 3.956115581332521*^9}, 3.9561156150220613`*^9, 
   3.956115673032995*^9, 3.956115724187972*^9, 3.956115760304079*^9, {
   3.9561158027534847`*^9, 3.9561158276302223`*^9}, {3.95618769137457*^9, 
   3.956187703387001*^9}, 3.956260399895591*^9, 3.9562604391150103`*^9, {
   3.956260479279373*^9, 3.956260509814847*^9}, 3.9572180973735933`*^9, 
   3.957219148391508*^9, 3.957219650555071*^9, 3.957219752553295*^9, {
   3.95722002507883*^9, 3.9572200489262667`*^9}, 3.9572204637585297`*^9, 
   3.9572205102748003`*^9, 3.9572206887223787`*^9, 3.957220765792654*^9, 
   3.957220843500833*^9, 3.957229188203701*^9, {3.957229250105527*^9, 
   3.9572292774108963`*^9}, {3.957229408678351*^9, 3.957229461129402*^9}, {
   3.9572296625422277`*^9, 3.957229776591951*^9}, {3.957229885935072*^9, 
   3.9572299125900707`*^9}, {3.9572555361330214`*^9, 3.957255563213335*^9}, {
   3.957255715106563*^9, 3.957255722634067*^9}, 3.957256046501519*^9, {
   3.9572560999368553`*^9, 3.957256104539843*^9}, 3.959230063685457*^9, 
   3.959230691383935*^9, 3.959230771802671*^9, 3.959230806123557*^9, 
   3.959273709660776*^9, 3.9592740468724327`*^9, 3.959274122274556*^9, 
   3.9592742735154753`*^9, 3.9592745023744*^9, {3.959275096117633*^9, 
   3.959275103259063*^9}, 3.959275322831726*^9, 3.9592754462493134`*^9, 
   3.959275679305769*^9, {3.9592758785243196`*^9, 3.959275890278791*^9}, 
   3.9592759664672813`*^9, 3.959276004954076*^9, 3.959276697396304*^9, {
   3.959276975726725*^9, 3.9592769835763702`*^9}, 3.9592770558557167`*^9, {
   3.9593747931315727`*^9, 3.95937480786027*^9}, 3.9596432275835648`*^9, 
   3.959643384305193*^9, 3.959675165325101*^9, 3.9596832581562853`*^9, 
   3.959684019998764*^9, 3.959684157188732*^9, {3.959684326418605*^9, 
   3.9596843423032627`*^9}, {3.959684394011422*^9, 3.959684400917289*^9}, 
   3.959684597095264*^9, 3.959684670402166*^9, 3.959735096007269*^9},
 CellLabel->
  "Out[880]=",ExpressionUUID->"0cb7c69d-88da-4880-a749-4d6bf5bc0caa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"dHubC", "[", "t_", "]"}], "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"HubC", "[", "t", "]"}], ",", "t"}], "]"}]}], ";"}], "\n", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "[", 
    RowBox[{"dHubC", "[", "t", "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "0.2", ",", "8"}], "}"}], ",", 
   RowBox[{"PlotStyle", "->", 
    RowBox[{"RGBColor", "[", 
     RowBox[{"0.4", ",", "0.8", ",", "0.7"}], "]"}]}], ",", 
   RowBox[{"GridLines", "->", "Automatic"}], ",", " ", 
   RowBox[{"AxesStyle", "->", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", "Thick"}], "]"}]}], ",", 
   RowBox[{"GridLines", "->", "Automatic"}], ",", 
   RowBox[{"Frame", "->", "True"}], ",", " ", 
   RowBox[{"AxesLabel", "->", 
    RowBox[{"{", 
     RowBox[{"\"\<t\>\"", ",", "\"\<a(t)\>\""}], "}"}]}], ",", " ", 
   RowBox[{"FrameLabel", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<t\>\"", ",", "Bold", ",", "12"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{"\"\<DH(t)\>\"", ",", "Bold", ",", "12"}], "]"}]}], "}"}]}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.955815759633788*^9, 3.9558157596352463`*^9}},
 CellLabel->
  "In[881]:=",ExpressionUUID->"f3e84b04-ba11-4719-82a6-3c54e8fad9c7"],

Cell[BoxData[
 GraphicsBox[
  InterpretationBox[{
    TagBox[{{{}, {}, 
       TagBox[
        {RGBColor[0.4, 0.8, 0.7], AbsoluteThickness[2], Opacity[1.], 
         LineBox[CompressedData["
1:eJwd2Hk8lc0XAPDrupbLtS9XlkhIQohCPHMja0iyFhLKGpI9e2TJGolCREVK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          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
     {"WolframDynamicHighlight", <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
    StyleBox[
     DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
       Slot["HighlightElements"], 
       Slot["LayoutOptions"], 
       Slot["Meta"], 
       Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
           Annotation[{
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[0.4, 0.8, 0.7]], 
             Line[CompressedData["
1:eJwd2Hk8lc0XAPDrupbLtS9XlkhIQohCPHMja0iyFhLKGpI9e2TJGolCREVK
olDJIxQlZavwqihxyRay02/m99f7+X7OzDlnzsyD3h3OvhZniAQC4TEjgYD+
i51Mu5XQ/QdUhV4vPXnnFZ7b99/TCPN5oPMW7w0ObcLP9Z2bkD05D8zUkmUK
TzfhOn3/RPvOzIPpTu2FYaMmfKp3Z5zcxXlw2z1z/aFwE07r9bL4cmcenKy7
tGQVjuP07vUZpfV5EHmWqW5CuBFX/ygiO3pnAVRpLAixXnmBc3x8eDK9agFE
NJvkKLq+wH98AOmaLxbACZ2i7kDtF3jKB5eljK4FwD1jIGc+9xwf7qxo1V5f
AISA7YtP7J7jie8Pnr5uvgiO9MocGNR4hn95e/KG8foiwMaVHnZL1OH7B+9v
tTD9BQ2K10EZQx2eM7nqrM39F+TPFm3d/lGLW7Ln7lGS/gvOVohuLpXW4j0m
fQ0CR/+CtKUq5R17avHOjybfh2//BRzXlpLWDz3FWz5pSwUbL4EmjorBzdQa
XHIsJXHOcglIRmz33RtQg8cu/TflcWoJvOdy3hN/oganUcOe2gcsAXX1wPKr
u2rwRttafZ3CJVB9dMR2urkaf/afogfH/BJYAzNvDhKq8Ucj4pUlecvgodhd
fcFrVXhAwex/7iXL4K9W4sHf0VW4uh1OVny4DEILn86MeFfhTV2OZ+qblkFj
/wNdRb0qvAcvEO0cXwY5Ovx/FGYe4X8LRK4sqa2A9VeUleKXlfjBE1R3o54V
0Ez1tnga8wAnCI5f4xxaAUz9N6L8Tz3AW7trW3p/rYDcu1/dTLQf4CZG1uKO
qytg+0dBRpPVCtxR/dpnf4lV0CC2dBVcqMBjBPn08n1WwcW1nx065+/jbT2c
krNsa6D2965Z16Qy3MmD/2iCwBoIDU6Q7Pcow9f+bQsXl1gDvpG0novGZbii
gvTno2prINtp3cqYUoZnJxxMrjq1Bsw373s0ZN7DnbTc588/WQOMZ5mVYm/f
xdfuvGpedFgH0aW6P8NHS/FsrbbZFPd14P+5u+rq21Jcofe9qPSFdcAV4xNZ
X1mKOxH6g6wS18EmX4V/aWgp3nZiRq62eh040qPCcB64n0skK5hlA8wrXG4/
blSCK4QGuKxVbYCPwc+lgz8U4/Iv1uy+PYdxQo+T37NiXG4z2ry5dQMY/86x
iistxmVjUrWT+zfA77EEvuWwYlwy6S5VmLAJgpf/tP2QLcYF8/o7NI5uAi47
vwyFxCKc8ExLNXR6E5BqwrM8nhbiW2vNcg7Lm2DRPjOUklmIb2oZ7TjEsAWk
ZEHAW+9CfK3JipMssAXk1e4VpUgV4ovtPvRcrS3wwGlYujCnAJ/oL8qvv7IF
RtfPU67F5eM9KySmld3/wPtbbK4/L97ATx4xlL+/7x/QclzVtHK4gY8WXDlu
r/0P9E2+Uf2L3cCXdHhvN5n/A6TU/u31xBu4cKo4SAr+BwK4JkQFU/Jw5x2a
ocKv/wH3kI7qm6W5+GppXdB2JQLN5Nd7jebfOThmZpe8rEqgRZeMxgd05+Cx
y2sFXRoEGkH/dZ1eXQ7Oboy9jtUl0AI2eeTBpRxcbLaVb9yaQPP77+9hN9Ec
/JBGT9WjCAIt16CuN93iGp7UOTVJ6yDQ3AvPug59zsLVXXdHXuoi0Fo/Rf3e
1piF09fO8Lz5RKAt9gx0+9zJwvVlvx84MkygqXf8vGobkIUTL3XHWf0l0DIk
RfxIfFl4mHrtdk9xBhr30/DxEeuruHdJlEXWBQaau/HMJ3wxAxfRbPj1KYSB
1npY64rl9wz8XddKiFAkA01+75ge17sMXHbr/K2CRAYaiZXe+OdWBv7L1nXq
XgEDrSlzT72BaQbuyGl0uaGNgbZyg+uI4Yl03DyU9/kvESJtJe+kEONqCl59
hkvlgwSRpnQ6YHL3lxScz4Jyv1aaSGP94ZAe9TQF/yzHfCNhL5Hmzila9sg/
BXcYWg3drUuktddm/JyeuYJ7ghGNc55wfeb0JTCdjMcxVT1brCfSCNzf2bsZ
kvCxPw+Uv74k0qKZP+29PJqIG3wrL3/dTKSVpUTsP9WWiLPVleTlvIfx2l8c
wamJeKb79VD1YSKtStR0t4BIIl7YEakRzsJIG35mtf+dZgJel2n6jNGakVYU
L134JTMej/P6VWV1kpHmJ6kTYxUUj5vrRZTdc4LePD65cCIep688uH7Ei5HW
zr/5/opUPC7kRAnKimaE+Uuq1+rj8DDFDpWdFYw09Yl1EuPYJRzrMHygQyDR
urpUtJpPxuJsd4ZLsplItLKKyxyih2Pxz5EhN8fYSLR6tadKV+RjcV+VsuRk
ARItg2gyWLIZgxflsXj0yJFoic+M+HKLYnCi+xtpZysSzY9D6b3lVDT+mnT4
Vsx96Hph2i61KPzzWc1Hzx+RaE1KQa4Ejiic3q6ELzwh0YZrtT/8GY3E2VLF
vp/BSTRCjeU71muRuLnA8nbjPhLN/OWj66SVCHxI+n4h7xaJ5nSQqhj/Lhyf
1+cuLDnGRCM8jpbTzwzDSeXMlUPWTDTuLwIMGT5huAD75ksBeyZ4PpcnY0fC
4O+7ia8JZ+H6ByNZFJYwPNKmRcz7IhMtOsHvmXd0KE52DypQvcNEk7DPjPWI
CMElkobyX68w0YajN589ywrCR2lZmaWbcH2xSupYcBBetmJ0+RKRmRb9YvrT
dvsgXMm9zvcQhZnWVXcKX5IKwoHBVZ2X4sy0pjsnHMfqA3FHJkP6E31mmjnv
sXMJ9AC8IKZmX2k2M82PO/hkm8MF3EnDU/ZSHjNNievtmxd6F3CpPxJizoXM
NNoz5cYXChfwB05pzBJlzLQ5Ee/EgU1/vAF4DNx8AfO57Bx6cMsfH9rcHpX1
A+7fs3vOf/I8LhyW/C5WiYVWxRhrcyHbDzcUH8I61FhoSm9YFH5H+OHBrQo1
fAehA0Mj/Nz88D7O7puleiy0JlOn3YWafnhaCfXcmxMstOiH9VcJrb44sbOU
iy2ehTYcdnVSxc8HnxTHLTMHWGi0U8piMfNeuNBr7rcD31hoBIs+WneHF27g
6awtOQrXq73asf+OF176hEmmZoaF5sT97YGqrRfuaGSy3MfISmvSkXxbj3vi
Pf4DeUKKrLSicEfhh/ke+IvXC99uxbLSJHQ9xX5FuOH5TUzqaQlw/dQtR41T
bnjkC2pmeAq0xfsTBTQ3nPb4oK5dDtwv+30thdENb82/dI/3Pty/+inpc9JZ
/P0FPr/4blaaE/uQnGLBGXxoxz4GLwkyzcmP8531uAv+UlTvhJ00mTac8PWd
SKcLXki1qTGQI9MkYudHVqtdcCeOi2ekVMk0wvMul/VIF3x0pfntVwMY/5d4
aZLqgk99tLhq7gvzsbvfVzVxxjci/Hfub4Rxl8Bh1g9OuOFZ8Y3UFjKNllT+
PumpE55l9r7vVzuMf3hBVyhwwuXEZS5f6yXTmmSMPvV7O+F2TQP0RTqs5+43
ncThhNcSD1XW8LHRaGcb0l/fccT9Erg0lD3YaIQr6V//GzqJN/g28CT5sNGa
0qoy16tP4iy2HpPDF2Dcn+Ozc9JJvFC25WZGJBv8+aP5cn3/SbzzbdDWbBa0
gOxlhmsncDnKt5bKRuiuBwca7Ozw0YwHZvL87LQmhsbLdWvWeCBDPfDaxk6L
Pga+h3yxxpn9W5Tub2en0R4e94x6Yo3vOj7IK7ubnUY4HlN8zNca9xRg/bIT
g+vXcxdfjVvhf/JcTom4w/XD30NyRizxrdvCfmwNMD+ZYfTRuAWezidz2ugV
jE/1WnS2W+ASccoWiW9gHIzVat+3wHXOGKoyd8N8kv+VUXws8PhdQSsMY9Aq
WkNCq8dwyoPu6FUuCo0WYSNbLHwM3/Y0MZPuQqERGAa5AhfMcPuLlm6d7tBa
34Z/tpjhRYcktKvPQc+LZNtkm+EyH+roF4MptOjonHBMzQxXHR8DXFdgnE1n
f3GQKW62TW9GrRrGT2UNqBBN8LgIhiOXCBw0QvZ/jvudjfA23U4JdyZo0vyX
NE0jnI0tb8mEjYMW7dAtIsJnhGfmKN0W5Ie29KprbjXECx+dWi3fBdc3Tvev
7DbEn428vNdlBuPWhPVTq/r4jF4YaXsBdKXbnr2lh/H81WE779vQLy5xUSMP
48YPDR49vwddX23tbHsYv8svcMKmGtU/up+f8zDu+PPRo4w2GP+7uj8yQhfv
jP51gnEexrU0ztI8dPAHL8wf0/U5aYQPcXnLJ2n4Cd865gMmnLTo8nyC20Ea
zrpzu338MWhrvPidMA13Tf7NLGkP17fiTi3VABe1u2x/8jz0megmtioMv7L0
guXDTWjXdZbHnVq4p/Iux5o56NFTpbiHBv5O0yz33l9okQBJPw0NfM/hwJ6b
a9BNIpgOWQOfsm7RjyNx0QhSZy4cKFfHz4Wf2mslBN21ShyaOID7tV0nLANo
B1+7Lo/9eLADa4lmOnS39j6xm/vw/rN7vypmQ6tYPxf334er+1lTd+ZBE6NY
I4z24SuxpVfYS6Brw1nVVlXwsDJawFAt9AE+Hqq9Ch65EKIX+Q1aaLvs9T3K
eHPr4sKwIDeNsPF50KBUAb+WeqDAbBu0qiY/o40C7m4dpt8gAr1U3XSOTQHn
oP/LvS4BjTGmkwPlcVt2dsxMDlrTmNfUdg8+e2xH4gtt6LBPtTVmu/FmYVfl
3TTo5so1fZ7dePbPu4M5OtASV7Su9snimoHyCv4G0BZ/teUdZPHLuQd6ZI9B
v9Ee9AvchYt+NxXNcYXmpQ/6PpfGZ+9lvGZ0g67uzzoaJ403+/X6nPeANmNK
sDOTxt2Idq9MfKD5mybe/pDCq6VdzzKGQH9eUttLkcKNvMOq/K5AK428eGkn
iYuqvbT7lorOE1R8TFISn9n8RzTJgE402Eye3IFnp8db7boGLaO67UPoDny4
OmPtayE0a8vHuqsSeNDq3cNHqqHj/p4nVYvhW+p1D6efQJcV4yG6YvjlkDbB
jDrokAiDgc+ieM7yOL2vAXroUjMvoyhe91c21bENOsVSzNpXGF/5c//T+SHU
P3Xiy2UqHjZZeTaXmYdGoFyWw/fx4kQ5/KMmGdowUMb0Ow+e7PFR/Ss7NP0W
OSWZB79Bn2WT5IF2Xzcc/M6NvxhTelQhAs2a6z7IwoUfljkkZLYdWqn1s7c1
J/7+zLGYOQlobhrRvoQDHxo9f1xNBlo9dqDrAAXf+FG93KgEnctI3GNJxuMk
W5xO74O29VUMuc2KU5x73zLuh47OdWxZZMFFRxZuGh5E+d1MW0uZca3vqrQe
Pej+ytgURRIe8V9t4q8T0HOXZeWv/Wv8prdr9IQDtB9xqrt4q5FWdR10nYIm
mAfcfbzZSIwPWXruiryHmzi43pioqOma4QPd9C/xpsFK49WYl+BgLIobzna5
/Wks29W6lFGOTAlNv/muke2qqgXzA9Tf2rsKUkuj10bpw4uVKP7xsHpZbaNi
d7zr2RrklSh6VDFWE2bQc/AlNI3YyjDVjfH/qlN4jKN489rvok9Y0FHZJJlm
FJ++cVN7AFOXItN42lA/Dw73Cw1jjZ3vHo51QQ9Peu1MG8Mk1A+S7Xuhi9wF
wvnoWMztCtfuT2h//WOejAnscHCKSMMgtNNTPNdvCnsrYZaUOQrd9f0RbXoO
67vQ7aq1Ap3h4zf46S82ackVPbYGLTGwwBe8hDHsN72ZsYnyOdtOCy5jiivt
3aNEXhrBfFd+2PEVLCm8CUvlgJ77sK/jzRqGxT8S+iYJzc1x70XHP8zq7PS+
RGlomsKBHxoE4G2w56iKLHTGqIBoOgHkke/FX1aAdhoaKNVmAIuphfOK6tC2
I0z7KomAzXeIY0ATuskWp3Axgh3mwrsvaUOvpBcx+DMCM96cU190UD0ppqta
JFCek/o+yhT145FCrmICTcEd47vNoQ2JLRskZvDZlszYZwFdX7LCZMMMSCLx
GrK20EL5OYPzzMDxVvjdLmcUtzBl5mAFgdHPX4WdgY7ekpEyYwUpp1eGpNxR
/V3dlqms4NnOAL7Qc9C5nc6ezGTAX+YVvSMEeljV79UYGcglld/sCEM2re8W
YQOHPMdrAyPQ+vER+lE24CPvMv02FtpP6HjJUzbwturECf9UaHfF5PgwdhD5
zEi15Ta07AetYEYOUPet9j+nO9D9upGNahxgjlHq0tY9aPoZUq87B3Ax2+rW
eAhdVEbs7OYAhj+rfavqoKvA9m+POUEMqwTV7Dm6P59qj2lO8FwhtfF3A5rX
Cp4pxwUUQtw4djWjfpXuit7nAmcL+p60tqL5Tf18PMUFipoP2Tu3QW+UqJQK
cYOB8UpGwjvoRaukjYPcgJdDtKLgPTSBcfniCW5wRCXJ4uBHtH7cU/cCN4iz
WVrt74Zuf/S56Qo3WC7uMuT/guYvnTfyghsM7Y8fSx5B76Ps9mchHnDXaWZH
yBJ0Ge+6xxse8D3+5FuBVWhSOBvLfzxAqKLdr2Yd7Tct8pjlAVf+3sZnCHzw
/ciLXaLyAr9kG4cz7NCjcxY7zvACzSdNuRYS0BuXVz4v8YILAwq0OUno+vQE
TVY+8GDrxniqNDThr4j/Nj4gbhS4/60c9NSVLqeDfID0bXcfUEO2vGoZwQc+
smRxKRhDD2mHHV/jAz9snMoLTKC9+2pPsvKDxXsKupxHoblfOBoJ8gNhw/ag
2ePQfaMZX5T5gXzuNW4na+iQRI9QwA8A3fl+ly20EmbMaMoPXBM3vz52gC7L
q+924wdB/e+CJZ2gozvSqIH8IEk2lyfLGTpfdssglh/kh5ypYDwD7SRb7pLO
DyrbVfQC3KDNk5W98vlBkxDh+6gHdLuV+qlyftDr3hli5Y3Os3dw9Qk/GKu/
wfvGB7pr/FfjM36wwur+YP951J/xpCDOD9js1PTvXYCWlV5Yb+UHYuXEYWoQ
tLoqr3sHP9AxKuBbDUPzDVh+OcAPLPM8H3pEoPso37o5wg/cJg4YDEZBy3MX
Tkzwg5SknrAXcdDZfO4N6/ygcOAWv3wCdOtN4n4mAfB497nK/CQUlxFg5RIA
n9+y/IhIQ+ff1ly4UwBIsGkb0XKhVSmOy0cFgMoJtp9VN1B/0dXXTgoAvftf
wncUQB9OtjzlJgA8jf2riLdRv8x2jlEC4EnyPerrClSv5/L5KgHwZjDgsVol
9Pu9ul0NAmBATufI3SoUv5yu+FYAbL0bikx4Cu0n5do3IgAM2XnHjHA031FW
JV5BcOLk96jnr9B5c3cviQmCcxUPtu1pRfsLYzN3C4KrRwxMKW/R/pvC+2iC
oPQm/3h4B+r/OdPeI4Kg7vdI9HQndFNgzG8rQTB0JfzJhx60f7Ex01MQzPxn
ZAY+QbPa254PEAQM8lT6oy9ofZHyZoQgkHn/WCRzCL0v2zSmDEGgLhr1lOE7
uu9o/pBcQXDE2+So/wi00MT32CJB4EcZjz0+Bl1afNn0EVzfGzO0QofuF+dN
rxUEhBui+wt/Q2d8I4OXgqDdqS5ddwbanlPLpkUQpO+ymKDPofctG9ndLgis
Z6Z00hagDekP7nUKgu1PE/L3LaF5Gz/o7RYEYxcll/pXoEmX3I5+EgSVOi+P
Rq6j72eji79fEASRbct3bqH+LH6IDQoCrGue+JbAD78nw3zX/wQB8/VUex9G
aNX3zD+hPzjI1vIxQ4f/VsqCzpFq4XrGCn24W8kX7nf87eDhyA7d0LTzPMwv
U73SzMgJzb0UMj0gCKZDskTLuaGfUI9LfRcET4BikBkftPtWHRgVBOHMbz8u
CEC/1/sCJgQBJXsrFhOBNiQTZ+cFgfwjj4leabT+rRQnExUsBpJ0Q2Wh8xkv
WpKpoEHrVv72PdBDr7eiOajgyLu+ox5K0NlndFMFqMDzF6jd0kT9TxQHS1GB
yoNBrlJt6CIhg8VdVLDmH+hhRINeIYXb7qGCJEKFaLYeNIV2qF+ZCszb9II0
DKHp/2QWValAKG344zdj6MRTBisHqKBMRPDSbnNUn2f4mTYV+P2oGvpgAS31
viKYRgXq5Uf2B1hBD/+13a5LBe37YyYaT6B8xesyhlQwfmzqqOUZaNGyrt3H
qKBSKKF81Q2adYa67zgVBH3fwXjLE9qJFitjRQXM52xqJ3xRXM7+vS0VfNg3
z5Xuj+alti3qBBXkrKV4qAai+1PLFrWnApnEZtGoMGiTY/ZCp6hgxswhSCoC
un9+MciJCmoFVj6+jYIWyv7RdJoKIoeu7vaNRXFH4yVnKtArUbjEHw9NoB2j
ulIBxbN96FkCqk8XkTpDBX1KLvtPJaP7f/dB9CwV5C9vppNSoSUk0hjcqMC1
MXeiPB269WdEDzRTVZaa5FXo0edvLrlTwd3itJgb2dBN+qxSHlRgkJXUyXsd
egOcqoGmx8Vtu5KHzqNCV/aE9xMUdYYxH9o2HL8FLece9vhiIXSIOcMmdIdd
4OZCEbTlk7dGXlTgfcTPyLsEvccY1cvQHNpe10bvoH5cHKqhKxXPjtiXQSt9
PfUB+qjEaYVP99F+HZtB6Dke+1DThyje4PgZOpPR5vXrR+i+hC8JesP39PcY
D1YNzU+yBNB9YyYOtU/QfX1rNIcO7DcoV6yD7qvceQRa8J3O37vPoAPIPxSh
619oHxJvQP1w223A/HYP1VOvN6L5BY3XQK8V7hvgeoXmHfbbCvpmhqJ0Ygu0
/VTzD3herdjd5wlv0DzlO05Af70g9TKkHVp9z+lGOL/IM+LkP++gXd1GOKDF
bYStPDrRPOfvGcH5NxkKFI98RN/zOW5/eD+nNbmn7XrQ98IelADvkyjPrtHT
h95X5r5keN8lYszxxl+gSVYlYfA9HOZi6G4eQPMA4nYuVHB5fsm95ht636Ti
Efi+do3+ebJnBH0fabYp8P21f5oilP6EjsuPknGkArZnP3Kz6dAZf8PkTlJB
WtSH9sB5dJ7pO2GWVLD3/Fv+mUV0319P3reggi7nVqezy2j/+33vzamAV//5
ivUGyr95Y9yECq5T7sqqMwvAv7fG3C8fht/fVlFAFSv0g6Xj5jpUMDh7s0mW
HVqJYZUTfp+ivZm227ihq/Seeh2kgqK8iMS1bdAr9S8r4PdfJmNFb1CAlsdW
kkXhe7KPapJVgu46Xtu7jQqUrpbnZqtAh0cdFaRSQd3mpqH3Aeii1/LJPFTw
pu9uucghaNUBFVVmKkhm645J0EX1pr2OM1KBKW3dbkEP2k/9vg8Bvp+Ko2wd
xtBCXYdvrAmCn7ErnmGW0P3Sv41nBMHdekndMWtU/1wD5bcg8JwxEbGwg3b9
l/ZqXBDM2xV37HaEljJjZBqBv1+UjeUH3KBLGcpXeuDvi+83pw9chGZt5G58
Igh+8L95XRIBvXEAtFUJgjvGcwVc0dDemxFvHsCfv7WHzcbjoFv3jt8rFQQH
U6crc9LQPCMD17MEge1B4Pe3GM2zTpjjvCDIuv5jvrodWmvfBTYZ+PP88GDy
8Q5o7s+SryQEQdxct+RiJ+qvJdBfBP4+MnplodaL8oe/f80Nf7+v36qu+wpN
uZ+vui4AJE85+DfMQ4eIi1/7KACqZfr/vBYVhP352RzzFwDdTzvn+v2gVS2P
2RfzA6lU6YsmF6AzpIwkb8K/51wjmJoCoaf+YhPZ8O9DPgXhe2HQJsHcFxP5
gfdkXKlwBLS57ml9+Pdd46shxbQo6CeGN/jC+YGzX4puYBx0U3HFE19+8MRg
tJN+GXouaCnRgx8wi2vZ2idBk5I4nVz4ge1S1o+PV6DDjeU1HfhBRedvb900
6LL/Eqg2/GCrVHe5NgM6/9nBDAt+YB5+M0YuC7pBNILpKPx7Vu5IDk8udIAE
06I+P9AnlkjE34Du33p8QYcf5A6s3V/Jh15x/XlPmx9oJ97HvxdDa7Vd1NzH
DzJOEY2Pl0InxireUuAHP/af6HtzF/VrsNm6ix9c/kWeeFgBTTF1dhLhB/0N
py/sqITu45Qb4ucHctnPNrOrkH/4SXPyg486HrzhT1E/m8/lCfxAqKj9oDEO
XXRT3+UHH/AMlnjz8hWqZ7ezaJAPNJiFmCu3Qtv3ljf38IHTm7vOCL2Ffh+S
0trMB+6fSEgb60H9X/zBcZsPaAnoj8SOQdPAUcyJD5xKbrn8goMK73Ms4tEM
L6BRqNwf6qD73Py9NXnA+cOBygXWQnAeytY3RblAAIPcGrsddJOQ50tuLhDS
+K057CS0EtuHO4xc4OLFrCsTDtBCGktn/3KCSHVDS1snaMNeXb4xThD7d0O0
zRk6l8L08hMniK9+/EvtDFq/JzColROkyIsE83lCt3+Yc7rFCTImPoJYb+jh
Yv7aK5wg624c6x8fIfTvcSGXYE5wQ2Im78MFaNoBCYopJ7jH/6ohKQLaD/uU
tMAB7ncHxq9Eof4uCKUNcYDKNDkzt1jokMdiwa85wBPW7O+HE1B/AjFa1zlA
88ZZIiETxYOUArQ4wJtnIh0+WaheTVKkDAd4G9SV9fUaNEH8z19uDtA1pyH9
4oYQ+vd+vc84BfQ+nJneXYD6jT2e2UsBnz1LanNvQc8JnXdpooCvoxTDoFJo
W+dfNvkUMFz8ivvXXdTfp/EbVyhg1DFo4Hg5yve+9cNFChgX2XO7uQL18+cO
4zkKmOz/7qlcCS1hUWJ0igJmrmXvK6qCLvJqqbKggD8WRhucNdCJauuGBhSw
yLXVGvEUukpeUVKbAlbeV6dO1aF5OyqaqFLARpKb9cnnyP4Nn+Up4J++qPi7
BrS/NqFbhgKIpO5xdRz1I6doIkkBzK/iq+69QusTtazFKYAcqRkq2AqdYa74
T4wCKAdnD8W/gaZ/Ome9nQK4V0rYFtvRvPQtvSQogO+pba9zB3TX092mUhQg
6M+R392J5nGAi1mOAoT3NrvSutB5Vh+2KVKA2FSQwqMeaNaUiOvKFCBRvmdJ
7BN6j0L5iSoUIHV2uDHlC5rfGf5KGN+181rC+gD0ytBX4b0UIDdsZO45hN5T
4dAIzK9YsCU08A3VSxgRkKbAf1/VjBiMoP6177+F/atR3e/X/kTzxUa4BChA
vU/0gvQYur8xsXU2CtDK7D6YTUfxS6MF/9gBMLtMYvwNXWZ9l22BHeiwH+w8
P43ed/mr47/YgVF8qePRedSfsXjrG3ZAfCYzPr+I6glr3XzCDp5PlfnmLEOb
/3fVv5gdyFs+jP66gd5je0VECDvg3Fl724tlG4wf5o/dzg7arNX3cLFBrzSA
fmZ2EJ38vKaaAi37I/bnDBv486exdZUHugsMnG9kA31NbWMJotBzhzZ7HdhA
yqKR7x5xaInEjxr6bEBP9v3yhx1o/cJBxr1soDa9i1VwFzRrraEgkQ34tlhk
PtsNnfjaIXmKDGSX+7Y5yENXpS7VfiGDPMcBuVJlaL9DqalVZGBx9WSNgSp0
SIfm6UIyYHvz9eDv/dC23h20VDJoWT3VmqYBnfF9gBZBBuEKP0xUtKDb0+mB
PmSgetr10ycMOvfe6UUnMpjOHnMIPYT277jeZUkGd9vdx0QPo376m7cbk4Hj
xqRPkz7an8u8QCMDqtK5ZRcjaMO93qc1yKDLZTaKxQSdN+xXxD4ySLx+nrXC
DM0z1MR+Lxkc6ljIMDsGHe3owq1ABmtbgdvmj0OrF/Q9lCeDapWV4mvW0ELr
KoaKZOB1NkxOww66/9bqvDIZSN3YqB46ifqTTnl1gAyGOiMPRjuieof7+HTJ
4BoDQ+vO0yi/TKSaKRmYqV0yaXNB+/UX2qzIgNmD6ZPnWWil9cE+ezLA8xMc
OD2g3ZV7zjiTQUgXeeyxF5pXoFfcWTJQIqX4WPmg/KuKmh5kMHGAc3nFD3o4
70aGJxnc9sqIyr+A+qfvyIQ+cYuXlRaEzquoqAfX8/VmZ/wMQe8naHstzPee
mbot4SJ6P9kG07BenGZesVwkdJP04oIDGWj7iMh9iIYuKnLttSGDpeKC6vOX
0Hux/JhtTgaVn8QPClxG7yXQ6ZAhGbiRb7fUJ6L3IKr5AyMDCW0pE/srKG4d
EK1KBv1+d/v+pSLvFJPeTQaZpbIOJRnovcSoD4iSgXH//V/6WdC0C013uMiA
SFHwmbyG+iPdyWIgg4ALylHKN6Gd0niXf7AC5h6+tXsF6H3fPl/QywpylZYC
theh+eAKRS2soGH6uSf7HTTPdNkvxayA5H7Y+lclej+WoV02rCDnjUz3ycfo
fC164odZgaw02aSnBt13YzxRiRWY/Og8hNej83z5XszMCrLsbRTymtE8z40Q
q1iA1AuNMq7X6L2edn6SxwJqt4nuvNyG6kvkKV1iAYOfh4UuvEfvg6epxIoF
SB7zJJl+RveZnKKwygyq9SL+I0yi83OUhdOYweHSU9bBU+g+P92l72YGn4k6
3dMzaP3xhMt8zGANZ24bXEDve3ur3zgTOKSZUf1kE5rue6XiKhPoyfVX2EMQ
hvNtkzkeyQRcly3LionQEoa3HDyZQOKTbYVpLNAr9lI1ukygS7EkyZ0HxWVn
mDdIwDk1nvSdD7r+Oo/3bxJY/O0WZSUILbtg7/IfCQiVywfqiEDT1a6KvySB
+yxcc/Vi0IR/W7OVJKB19o/nXglo9eg8j2IScNpZ6yQqDV0kLeCbSALzMbn/
Xd0FTXt0mDmCBOKGw6zJcmh/K+bgTwKCwKE7Sh7a8NiNUHcSKCsAJkuK0MNv
x51OkYDmxo42b2Voc7nHQjYk8P4ESefnPuiujdC7R0nA8dlYg91+6DIHnMuI
BGapbw90qUM3bS3b6ZLA/ukQ/4sHUX2jPYoYCUQ2yz6UwaDdjT9SNUng9fX+
8W4aOt+1RrEDJEA5lygZoYvqb73TVyOB4zrqDrL6KF7wMk+VBG5Q6dd7DaET
v1iLwfjI1PWeyCOon9Nm/ftJQLbZgEPODN3HkePdGiTge33Z4JM5dPQ/di5Y
v9b7Xmz0ceiQo4K5sL+tQzYv91hD2wayXDAmAT0qy8pnW2huUe+7FiSQMlWr
EnsSzdO1Xd2eBPpenT2n4Ijub+q6khsJiFwXLOt3gnaSsgq2hPfp/ebHJRfo
XLs7prDf8kNBYnvPovNmlCcIkMCcoIztoDuax/kN0RVGEPUqvlPJB623klJ/
xQje5KixDvkhi554eI8RcHr/0km4gPKTi+zTGUG+oF791xB0X33hhs6M4Ofv
xfnEi+h9eT0LMGUEcq9KFVQj0frMY881GIF/jqX792g0j1gFnl2M4JkXqST5
ErqvLe3zAoyAcOjJV7XLKJ9eeA+JERgKugqNJEL7USbl/xLB56aW1ANp0FWK
8Q/7iUAs50L7jwy0f/twSwcRuHrtZEzLQvOqfF2DE8EDWq+2Rg6a943TgU+I
YEHgUshoLsq3Ok64TwSav1Vq0m+i96RyzayICGKbfkxrFiKvPrS+TgTcXjou
mSVo3s6OwQlEYEObL9C6i+6/oSw6mggKBW73j5dBz7G1SocRwdjkMb6sCvT+
lbafCiAChSYGM6wSWVtB2pcIAq49TpyoQvU9fP08iaDB83RLdg16X5xeGmeJ
gJHGswVqUb2SyhBnIjAWeKX+ux7Ve9olc4oIMif9LuS8QOf/5atlTwT9uETl
oUY0z2GVajsikLjWRZ9qQue1a4+2IQI3z+iduS2oPnm8yIoIKoGSo+4bNN8S
U3ZLIljiH86daYcW6muutyAC7cn03rwOtF9T4PYxIojDAafeB+h+Z5EmcyLo
yJ41nOtC9Zpr2KF5PW9dutmLvt+q1oijRGAHjjbqf0bfm7MWF3QR/7+VP/3o
e6BzPzMjgvGJyn0F/6HzStECoBVxRx/Db+jnTdtHDeigbM7yhWG0/0gnEfql
R+PPwp/o+5o1bTclAplLBfe1x5AVe+KgM/LDzw/R0fmsB5Sg156eVL/4G83L
f/q1CXwPHzX/bZtB8ae3tKE/0Le9qZ9D5zmXmHmECNSJqyk2C+h7YzV4YUwE
t0X6jy/9RT/vWGKfGBEBRa1O+NoKdMbWWJAh7M8sZ2TfOnofGXIb+kQw7BZY
1rOJ5ufGiunB+4qx9D1PEIF/jyjr7tclgpob+/ZzM0JXFZZ+oxGB6BPezUom
FLfZVMKI4HLnnxZTVmilTaldB4lgbqwreYoN2nDH2vMDRHCCUHXsCgf0sK7z
2D4iaN2WLiTHjfZ3GpXshfPb5/O9nVcEfR+lv+WIINfE9K6bADS3gtczaSIg
npU/xywEHa1exCxBBN5R7Kp3hKGLOI90boPfU+7kmq4YdP3pMBY+IijvKEuM
kRRB/3+7pZER3u+vhKMS0tD96qJK6wwgfOusIL4L1TcN2fzDAMao+l8d5KAT
BVh30BmAubJ06YY8Wt9LvPaVATw3Jnnd3AttHn33eA8DkHL9qaypgs736oDN
GwawklOMBx9A9X5bCz5gAM5V0ZcFNdF+1/Q3BQzg/dtTpk+1oN2vsN1JYwC3
NsT+mz+EXH328zkGwCq4WZx5GNWn7NpuzwD89w65Kxmg87ykRxgxAH3nG0vn
TND8O4J8dzCAqouhLylHoedw6yV2BiB8zTau4hh0hvKpqL8EMNMmyDthjfr7
YxP7mgBsR/72J9hB05PT/1QQQPNa3y0ZexRXijTNJAB5/idnXzui/lO/ZAQS
wDWFLAXX09BllVa1tgSwpe+/SHRF+fsN/jMmAHenYy+Kz6L7kHy1cIgAekKV
Ymke0ISWUEYNAtDK4jL67oXew3IbmxIBjK5ccT0RhOI7YwbZCUClNe6m+RVo
J0wuK+4fFsjaatmcis43+/zQhX9YvQkjp2oG2i/pOXH6H4Z9iommXkPv56qo
DPiHGY9FnvlWiN7HRx/n1S3MhTV0r3c1dNPClvm5LSzb5FxLwgC6r6XtCtab
2HKf1e/GXaIw/iM4XWcdm0t3dj0jB01I4slRXsfoxr5f2RWgow9FV0usY/1N
iR9tVVB8wV3x3xr2/MGLmnktaAlxFu2Xa1i1W7t8HoD2a57deLCGVUh+ugN0
oLmNHn7KX8Pyc2eupxhAF50Q6A1fwyLidoTLWKD6Al4s2BoWBBT/vrdEbu+5
rriG+axp+lywge661KcrvoY5+lk6NdlDO+UuzxLWMOs9pwfOnkLxcHzuzyp2
dOycBYczyh/jw/lzFTMsDuuocUX9PbMy6lvFaPYJh0+4ofOsH8rrWMXUqdkv
CZ7QGRv7D7SsYso9RfvveUMruZy3fb6KSRo+l108j/o5Uqh8bxUTZmwrvhGA
zsO2Ppu/ivE29gofCoYefnAeu7qKsYUOZ42Hovz3FCQSVjFG1WlKWjhan22d
e3EV48qKU3ToRvF0y9zgZSyYpZFc7ysG+03JaFFcxLyVTzBI+0M75XFc3rWI
OZ1cWskMgPbbZbMlvogZPlKke4VCZ5Q2UrkXMSGbW2/EL6F4o++O6QWMEnOw
MSUeOjpy7vXPBYxQ8eXpagJarzKqOLiATWxx3elNgTa/etTqzQL2/G70pYQc
aAmWWen8BayyS/TiYi5009IH8cwF7PZavf/pmyj/n0NT8QvYFbM/pw8Wofi7
t4y+C5j90mnabDnK//OIA1jAtvR0N61fQs9Nt6sMzmPzvt8XW3Ax9J5+S3TO
Y2N5F6eUmqG7XO028Hns43TNf2xtqD5XVMydeazomtTzxi5o7lqHP77zmM4v
pmCZUZR/yKWVcR67HNc+95dtOzQjzwvlP5iStErZdQ7opnKzg1J/sIHXN09p
cEM7TT/5KvgHk2fx/RAuAF0Vvpi+MYf1JAk8YJSAjs6MG3w7h4XLRbnckUT7
0x3yX85h0h10YQNpZCJP2uM5LITSkJQsh/K5P2a5MYdtT3d241GDnptbijk3
h7Xvfb+95gB0V0TvnPMcdr5L7bOlJjQ3fivfdg5r5SHr5QKUz9T18eE5zKfa
f0NDB1kiXuzgHEY9PlTz32Foidqx98pzmGf2I0lxY9SvYsm6+BzGr7ZtsMkE
nfcJXyR1Dnv5KTbT+Sj0sN6cEdccxk21Jty1ROdR20r4N4s9r8PrDGygix65
T87NYq62u30n7FB+xbrfP2axuryNr/KnoAnHBj63z2JOmmevfTiNTE570zCL
sf330cTPFeWbpzs9nsWeXNQg8bqhfhU/lt2dxRxFS17UeKB5WOwozp/FWF9S
Llh5I2vHOWXPYo8dguSWfVC9iuMVKbMY6ZZRnmYAykcuGAibxSpBjflQEMrX
n9bmN4vZDIuyRoaifm+ZLZ2Zxe7vmAt6FYn68R2RM5vFLJvtFF1iUD7NVc1D
s9imc8svUhzan+petG8WMy/NsTRMQuvrMqMEZ7G1wwTK5BXkdgdGllms5JdH
y5U0lP/bnbmlGWxJRlvlYxbKhyeJfJrB8st/clkXonj/aa0rM5i+sWnbchHa
H7t+LXgGm52sjcwrQee7uDfaZQbTkU+eHiqDpr2O3qY5g9ErlTpcatD5YhRG
f0xjXmFrAf1PUX/epe87p7EZvdbtpvUoH0tWQP00tjBk47//JYrbNfOkTmNb
bFHbyG2on5eD9H3TGL9bp1vlIMoX9Hn/xSnsusp1np1fkYV5Ol2mMOEtpxfX
v6N8pZ72JlOY+LVFzphRlM/dOEBsCpNrEak9PoPOo36Rjv/GDol7klYZxGG/
gqk9rL+x1sl9ledI0E4f92fMT2L6tZs2P5ihm2TNw4cmMRPTzIoOdhS/cXWq
ahKzvVhvUSgALXHoabz9JPaffuwGrxB09JgNl+Ek5shrcjdBGK3vjx7eN4m5
lH9f9RNH9YxKzlAmMZ8vzMW6u9H628tHX01gf253GdfvQfX8az0fTWABPjcW
5RWhCWKcvwomsFAmRUPBfShupEcKn8A2upb/JKuh/EmrlV4TWGT+q5v/DiDv
nGs9OYHF7bOapWuheimSmPYExvJve54DgC66zXdPcQJLfkfX6TmEfO/xZYkJ
LP10eM4LfbReRfUp0wTGq6BPUzJC5/tRSV6lY9krXJOlR9D6QeLwFB27kV6i
nWaOfF1d7DMds9GPJZkcR+dJfmXzjo7xbzp1kK2hh2XEdHA61lUDrrbZovVp
bMNP6Fiq53a7+JMoTtBVq6Bjxjs2xXUd0fm+herdpmPM/f+NEU6j9Y/s+W/Q
sZa05w8bXVA/Mll3rtKxaL28gPCzqJ4UvnGFjmlvBB/U9ED5msLFLtOxtWpr
4ooXymfszB5Dx+o81N4+9UHz+fsqHzpAgj/jwnl03iuW+ml0TPnLvLVyAIpX
uZXn0bGZ1G6x2SBUX6eqo4SO3T9cNfogFN0Hx1D1Azrmtp5W4RmO6r/PdIXn
kao+5y8bhervOz/2nI4Nu5tojMWg9Yu8WBMdKxDfQyiNQ/03sp5vpWMnPpPb
Tif8v7+vcW10jJpKTxVPRv048ke9pWN9um2WX1NQ/U65M3CemWt3RG6mI8fl
aEGbPY77YXsV7U9+wwbXs7u7lAteQ/VYdn56Q8fat+v49V1H9Qw4ilvoWNwn
iQNXb6D8Ld8vwPs4lPJv82gB6ldyxgL2u6XzrZWjCOXXjdeF53m+2nCl4zZa
r/Xb+CEdC666aZF0B9VzOeVzh46puoVtMyhD87IUrsmnY3/E7IZJFajeH9Pt
WXSssu/AveaHaP856aeJdMzziqBPdBXqz+x1eAQd26XzVxWrQevPHwk7T8dG
V3rX15+i+jwfq13pWNGj6uZn9Wj9B6c9NnRMWMzPXK0ReVvXnAYd+9JrRl1o
Qvs3HhrIwfeZrPCtqgXtf3Bjfhsd41iZ9JJ/i/rVt7NdHscIvWcSdvah9Xs5
p+6PYy+TDpuNfEZxnn3eOeNYGG2nwK0BlD9UyS1mHFt4OHxb+Ds638qtYatx
bCzxZCPPJLpvbQfX1TGsBGjGf5xC8ehIbGQMc1oSMkmdRfmz7te3j2GDLp8H
WP+ifL56t3LGsOvCT4veLKP+fj7ljxjDLLuz3OLWkC+rarmMYdyJ/oo6m2j/
OxVhozGsEzv2998/NL9/IjWKY9j/AM6Hfuc=
              "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0.2, 8}, {-0.13785882507995728`, 
             0.00008935206252969063}}, 
           "Frame" -> {{True, True}, {True, True}}, 
           "AxesOrigin" -> {0.20000000000000046`, 0}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[0.4, 0.8, 0.7]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>]]& )[<|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{0.2, 8}, {-0.13785882507995728`, 
            0.00008935206252969063}}, "Frame" -> {{True, True}, {True, True}},
           "AxesOrigin" -> {0.20000000000000046`, 0}, 
          "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             RGBColor[0.4, 0.8, 0.7]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              (Identity[#]& )[
               Part[#, 1]], 
              (Identity[#]& )[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>],
      ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
       4.503599627370496*^15, -4.503599627370496*^15}}],
     Selectable->False]},
   Annotation[{{{{}, {}, 
       Annotation[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[2], 
          RGBColor[0.4, 0.8, 0.7]], 
         Line[CompressedData["
1:eJwd2Hk8lc0XAPDrupbLtS9XlkhIQohCPHMja0iyFhLKGpI9e2TJGolCREVK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          "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
    "HighlightElements" -> <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
     "LayoutOptions" -> <|
      "PanelPlotLayout" -> <||>, 
       "PlotRange" -> {{0.2, 8}, {-0.13785882507995728`, 
         0.00008935206252969063}}, "Frame" -> {{True, True}, {True, True}}, 
       "AxesOrigin" -> {0.20000000000000046`, 0}, 
       "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
       "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
         Directive[
          Opacity[1.], 
          AbsoluteThickness[2], 
          RGBColor[0.4, 0.8, 0.7]]}, 
       "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), 
         "ScalingFunctions" -> {{Identity, Identity}, {Identity, Identity}}|>,
        "Primitives" -> {}, "GCFlag" -> False|>, 
     "Meta" -> <|
      "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
       Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox["\"t\"", HoldForm], TraditionalForm], 
    FormBox[
     TagBox["\"a(t)\"", HoldForm], TraditionalForm]},
  AxesOrigin->{0.20000000000000046`, 0},
  AxesStyle->Directive[
    GrayLevel[0], 
    Thickness[Large]],
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      TagBox[
       StyleBox["\"DH(t)\"", Bold, 12, StripOnInput -> False], HoldForm], 
      TraditionalForm], None}, {
     FormBox[
      TagBox[
       StyleBox["\"t\"", Bold, 12, StripOnInput -> False], HoldForm], 
      TraditionalForm], None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{Automatic, Automatic},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0.2, 8}, {-0.13785882507995728`, 0.00008935206252969063}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.955815760718618*^9, {3.95581627395103*^9, 3.955816292339221*^9}, 
   3.955816547237479*^9, {3.9558171326876907`*^9, 3.955817145282679*^9}, {
   3.9558187105905743`*^9, 3.955818714266774*^9}, 3.955818994926395*^9, 
   3.9558196849255533`*^9, 3.955819963126309*^9, {3.955820411211815*^9, 
   3.955820434450892*^9}, {3.9558204798166447`*^9, 3.9558204932134323`*^9}, {
   3.955820623994668*^9, 3.9558206409645977`*^9}, {3.955820687316766*^9, 
   3.955820754326025*^9}, {3.955820785242593*^9, 3.955820811368908*^9}, {
   3.955821049248571*^9, 3.955821059228816*^9}, 3.955821090653651*^9, 
   3.9558833236871347`*^9, {3.956115393854396*^9, 3.956115485395293*^9}, {
   3.9561155664590387`*^9, 3.956115615067452*^9}, 3.9561156730769377`*^9, 
   3.956115724228613*^9, 3.956115760344223*^9, {3.956115802793446*^9, 
   3.956115827671756*^9}, {3.956187691418041*^9, 3.9561877034304543`*^9}, 
   3.9562603999196033`*^9, 3.9562604391381474`*^9, {3.956260479303816*^9, 
   3.956260509835511*^9}, 3.95721809739644*^9, 3.9572191484140778`*^9, 
   3.957219650578396*^9, 3.957219752576277*^9, {3.9572200251141376`*^9, 
   3.957220048962244*^9}, 3.957220463782599*^9, 3.9572205102992487`*^9, 
   3.957220688750458*^9, 3.957220765816307*^9, 3.9572208435287457`*^9, 
   3.957229188227274*^9, {3.957229250129483*^9, 3.957229277449139*^9}, {
   3.9572294087024307`*^9, 3.957229461154055*^9}, {3.957229662567328*^9, 
   3.9572297766172247`*^9}, {3.957229885960905*^9, 3.9572299126109667`*^9}, {
   3.9572555361531973`*^9, 3.9572555632410717`*^9}, {3.957255715131609*^9, 
   3.957255722660062*^9}, 3.9572560465291653`*^9, {3.9572560999629*^9, 
   3.9572561045648117`*^9}, 3.9592300637185183`*^9, 3.9592306914233093`*^9, 
   3.959230771847934*^9, 3.959230806161003*^9, 3.959273709701934*^9, 
   3.959274046909984*^9, 3.9592741223138323`*^9, 3.9592742735547667`*^9, 
   3.959274502414501*^9, {3.959275096159082*^9, 3.959275103304488*^9}, 
   3.959275322878878*^9, 3.959275446288554*^9, 3.959275679375016*^9, {
   3.959275878969418*^9, 3.959275890319961*^9}, 3.959275966505475*^9, 
   3.9592760050041103`*^9, 3.9592766974411917`*^9, {3.9592769757674627`*^9, 
   3.959276983623762*^9}, 3.95927705590351*^9, {3.95937479316121*^9, 
   3.9593748078966303`*^9}, 3.95964322760719*^9, 3.959643384329859*^9, 
   3.959675165363442*^9, 3.959683258189837*^9, 3.959684020042821*^9, 
   3.9596841572347803`*^9, {3.959684326452546*^9, 3.959684342347913*^9}, {
   3.959684394045085*^9, 3.95968440096742*^9}, 3.959684597132278*^9, 
   3.959684670437169*^9, 3.959735096064992*^9},
 CellLabel->
  "Out[882]=",ExpressionUUID->"5be15183-bef0-433b-b333-bb81bc1dff21"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"OmS", "[", "t_", "]"}], "=", 
   RowBox[{
    RowBox[{"-", "1"}], "-", 
    RowBox[{
     RowBox[{"2", "/", "3"}], "*", 
     RowBox[{
      RowBox[{"dHubC", "[", "t", "]"}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"HubC", "[", "t", "]"}], ")"}], "^", "2"}]}]}]}]}], ";"}], "\n", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "[", 
    RowBox[{"OmS", "[", "t", "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "0.21", ",", "10"}], "}"}], ",", 
   RowBox[{"PlotStyle", "->", 
    RowBox[{"RGBColor", "[", 
     RowBox[{"0.4", ",", "0.8", ",", "0.7"}], "]"}]}], ",", 
   RowBox[{"GridLines", "->", "Automatic"}], ",", " ", 
   RowBox[{"AxesStyle", "->", 
    RowBox[{"Directive", "[", "Black", "]"}]}], ",", 
   RowBox[{"GridLines", "->", "Automatic"}], ",", 
   RowBox[{"Frame", "->", "True"}], ",", " ", 
   RowBox[{"AxesLabel", "->", 
    RowBox[{"{", 
     RowBox[{"\"\<t\>\"", ",", "\"\<a(t)\>\""}], "}"}]}], ",", " ", 
   RowBox[{"FrameLabel", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<t\>\"", ",", "Bold", ",", "12"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{
        RowBox[{"TraditionalForm", "[", 
         RowBox[{
          RowBox[{"Subscript", "[", 
           RowBox[{"\[Omega]", ",", "s"}], "]"}], "[", "t", "]"}], "]"}], ",",
         "12"}], "]"}]}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.955815766462871*^9, 3.955815768922353*^9}, {
  3.957219153726516*^9, 3.957219153852475*^9}},
 CellLabel->
  "In[883]:=",ExpressionUUID->"1ec58b3b-9bb6-4964-bd06-3c7b0f74b46a"],

Cell[BoxData[
 GraphicsBox[
  InterpretationBox[{
    TagBox[{{{}, {}, 
       TagBox[
        {RGBColor[0.4, 0.8, 0.7], AbsoluteThickness[2], Opacity[1.], 
         LineBox[CompressedData["
1:eJwd23c8Vt8fAHB8yZ7PwzPEsySEVBr2RyQtmWUUQlEkShQlezVQGUlCpRKl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          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
     {"WolframDynamicHighlight", <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
    StyleBox[
     DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
       Slot["HighlightElements"], 
       Slot["LayoutOptions"], 
       Slot["Meta"], 
       Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
           Annotation[{
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[0.4, 0.8, 0.7]], 
             Line[CompressedData["
1:eJwd23c8Vt8fAHB8yZ7PwzPEsySEVBr2RyQtmWUUQlEkShQlezVQGUlCpRKl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              "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{
             0.21, 10}, {-1.0007154821780457`, -0.5009875754747681}}, 
           "Frame" -> {{True, True}, {True, True}}, 
           "AxesOrigin" -> {0.21000000000000046`, -0.47322491399125377`}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[0.4, 0.8, 0.7]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>]]& )[<|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{
            0.21, 10}, {-1.0007154821780457`, -0.5009875754747681}}, 
          "Frame" -> {{True, True}, {True, True}}, 
          "AxesOrigin" -> {0.21000000000000046`, -0.47322491399125377`}, 
          "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             RGBColor[0.4, 0.8, 0.7]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              (Identity[#]& )[
               Part[#, 1]], 
              (Identity[#]& )[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>],
      ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
       4.503599627370496*^15, -4.503599627370496*^15}}],
     Selectable->False]},
   Annotation[{{{{}, {}, 
       Annotation[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[2], 
          RGBColor[0.4, 0.8, 0.7]], 
         Line[CompressedData["
1:eJwd23c8Vt8fAHB8yZ7PwzPEsySEVBr2RyQtmWUUQlEkShQlezVQGUlCpRKl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          "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
    "HighlightElements" -> <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
     "LayoutOptions" -> <|
      "PanelPlotLayout" -> <||>, 
       "PlotRange" -> {{
         0.21, 10}, {-1.0007154821780457`, -0.5009875754747681}}, 
       "Frame" -> {{True, True}, {True, True}}, 
       "AxesOrigin" -> {0.21000000000000046`, -0.47322491399125377`}, 
       "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
       "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
         Directive[
          Opacity[1.], 
          AbsoluteThickness[2], 
          RGBColor[0.4, 0.8, 0.7]]}, 
       "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), 
         "ScalingFunctions" -> {{Identity, Identity}, {Identity, Identity}}|>,
        "Primitives" -> {}, "GCFlag" -> False|>, 
     "Meta" -> <|
      "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
       Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox["\"t\"", HoldForm], TraditionalForm], 
    FormBox[
     TagBox["\"a(t)\"", HoldForm], TraditionalForm]},
  AxesOrigin->{0.21000000000000046`, -0.47322491399125377`},
  AxesStyle->Directive[
    GrayLevel[0]],
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      TagBox[
       StyleBox[
        TagBox[
         FormBox[
          RowBox[{
            SubscriptBox["\[Omega]", "s"], "(", 
            TagBox[
             TagBox["t", HoldForm], HoldForm], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True], 12, StripOnInput -> False], 
       HoldForm], TraditionalForm], None}, {
     FormBox[
      TagBox[
       StyleBox["\"t\"", Bold, 12, StripOnInput -> False], HoldForm], 
      TraditionalForm], None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{Automatic, Automatic},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0.21, 10}, {-1.0007154821780457`, -0.5009875754747681}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.955815769807844*^9, {3.955816273977446*^9, 3.9558162923610992`*^9}, 
   3.955816547258945*^9, {3.955817132711495*^9, 3.95581714530541*^9}, {
   3.9558187106208277`*^9, 3.955818714296983*^9}, 3.955818994944042*^9, 
   3.9558196849490967`*^9, 3.9558199631498537`*^9, {3.955820411235613*^9, 
   3.9558204344769583`*^9}, {3.9558204798386993`*^9, 3.955820493236177*^9}, {
   3.95582062401945*^9, 3.955820640990621*^9}, {3.955820687338776*^9, 
   3.955820754348524*^9}, {3.955820785272872*^9, 3.955820811391415*^9}, {
   3.955821049273954*^9, 3.955821059253067*^9}, 3.955821090678197*^9, 
   3.955883323711279*^9, {3.956115393900578*^9, 3.9561154854403563`*^9}, {
   3.956115566503641*^9, 3.956115615115818*^9}, 3.95611567312362*^9, 
   3.956115724271532*^9, 3.9561157603860807`*^9, {3.956115802839826*^9, 
   3.956115827717278*^9}, {3.956187691463434*^9, 3.95618770347451*^9}, 
   3.9562603999442387`*^9, 3.956260439163024*^9, {3.956260479331171*^9, 
   3.956260509853393*^9}, 3.957218097419149*^9, {3.957219148436635*^9, 
   3.957219154475408*^9}, 3.957219650600567*^9, 3.9572197525992928`*^9, {
   3.9572200251565857`*^9, 3.957220049006274*^9}, 3.957220463807543*^9, 
   3.957220510324689*^9, 3.957220688782317*^9, 3.957220765844174*^9, 
   3.957220843559862*^9, 3.957229188251828*^9, {3.9572292501531076`*^9, 
   3.957229277494729*^9}, {3.957229408727324*^9, 3.957229461182459*^9}, {
   3.957229662593008*^9, 3.957229776643963*^9}, {3.957229885987224*^9, 
   3.957229912634246*^9}, {3.957255536175467*^9, 3.957255563268681*^9}, {
   3.95725571515553*^9, 3.957255722684482*^9}, 3.957256046556939*^9, {
   3.9572560999938583`*^9, 3.957256104592793*^9}, 3.95923006375062*^9, 
   3.959230691463373*^9, 3.9592307719003363`*^9, 3.9592308062071323`*^9, 
   3.959273709751251*^9, 3.9592740469495783`*^9, 3.959274122352605*^9, 
   3.9592742735952377`*^9, 3.959274502455242*^9, {3.9592750962004423`*^9, 
   3.959275103348901*^9}, 3.959275322923102*^9, 3.959275446324798*^9, 
   3.9592756794583473`*^9, {3.959275879504984*^9, 3.959275890357375*^9}, 
   3.959275966548688*^9, 3.959276005051717*^9, 3.959276697488001*^9, {
   3.95927697580901*^9, 3.9592769836708117`*^9}, 3.959277055951725*^9, {
   3.9593747931893177`*^9, 3.959374807936558*^9}, 3.959643227635738*^9, 
   3.959643384355227*^9, 3.959675165400329*^9, 3.959683258223434*^9, 
   3.95968402008924*^9, 3.959684157285532*^9, {3.9596843264874973`*^9, 
   3.959684342395864*^9}, {3.9596843940804157`*^9, 3.959684401018395*^9}, 
   3.9596845971774683`*^9, 3.9596846704722548`*^9, 3.9597350961324883`*^9},
 CellLabel->
  "Out[884]=",ExpressionUUID->"a20bdd4d-ef5e-4f97-89a0-226b340184df"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "The", " ", "comparison", " ", "with", " ", "the", " ", "free", " ", 
   "case"}], "*)"}]], "Input",
 CellChangeTimes->{{3.955815835399562*^9, 3.955815842126889*^9}},
 CellLabel->
  "In[885]:=",ExpressionUUID->"c1e99a15-0e9d-415d-99c8-b88b65336034"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"equationsFree", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"a", "''"}], "[", "t", "]"}], "==", 
      RowBox[{
       RowBox[{"a", "[", "t", "]"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"a", "'"}], "[", "t", "]"}], ")"}], "^", "2"}]}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"a", "[", "t", "]"}], ")"}], "^", "2"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"m", "^", "2"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"6", "*", "xi"}], ")"}]}]}], ")"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Om", "'"}], "[", "t", "]"}], "==", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"a", "[", "t", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"6", "*", "xi", "*", 
          RowBox[{
           RowBox[{"a", "'"}], "[", "t", "]"}]}], ")"}]}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", 
          RowBox[{"Mp", "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"a", "'"}], "[", "t", "]"}], "/", 
                RowBox[{"(", 
                 RowBox[{"a", "[", "t", "]"}], ")"}]}], ")"}], "^", "2"}]}], "+",
             "LL"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"Om", "[", "t", "]"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"m", "^", "2"}], "-", 
            RowBox[{"6", "*", "xi", "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"a", "'"}], "[", "t", "]"}], "/", 
                RowBox[{"(", 
                 RowBox[{"a", "[", "t", "]"}], ")"}]}], ")"}], "^", "2"}]}]}],
            ")"}]}]}], ")"}]}]}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"solFreeN", "=", 
   RowBox[{"NDSolve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"equationsFree", ",", "initialConditions"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "[", "t", "]"}], ",", 
       RowBox[{"Om", "[", "t", "]"}]}], "}"}], ",", "timeRange"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"scalefFree", "[", "t_", "]"}], "=", 
   RowBox[{
    RowBox[{"a", "[", "t", "]"}], "/.", " ", 
    RowBox[{"First", "[", "solFreeN", "]"}]}]}], ";"}], "\n", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"scalefFree", "[", "t", "]"}], ",", " ", 
      RowBox[{"scalef", "[", "t", "]"}]}], "}"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "0.2", ",", "10"}], "}"}], ",", 
   RowBox[{"PlotStyle", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Dashing", "[", 
         RowBox[{"0.005", ",", "0.01"}], "]"}], ",", 
        RowBox[{"RGBColor", "[", 
         RowBox[{"0.9", ",", "0.5", ",", "0.8"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"RGBColor", "[", 
        RowBox[{"0.2", ",", "0.7", ",", "1"}], "]"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"GridLines", "->", "Automatic"}], ",", " ", 
   RowBox[{"AxesStyle", "->", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", "Thick"}], "]"}]}], ",", 
   RowBox[{"GridLines", "->", "Automatic"}], ",", 
   RowBox[{"Frame", "->", "True"}], ",", " ", 
   RowBox[{"AxesLabel", "->", 
    RowBox[{"{", 
     RowBox[{"\"\<t\>\"", ",", "\"\<a(t)\>\""}], "}"}]}], ",", " ", 
   RowBox[{"FrameLabel", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<t\>\"", ",", "Bold", ",", "12"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{"\"\<a(t)\>\"", ",", "Bold", ",", "12"}], "]"}]}], "}"}]}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.955815824196383*^9, 3.955815824197754*^9}, 
   3.957218777862486*^9, 3.957220035805677*^9, {3.95722054215548*^9, 
   3.95722054240001*^9}},
 CellLabel->
  "In[886]:=",ExpressionUUID->"96b99338-eb99-4616-b3d2-3094e1cb62b5"],

Cell[BoxData[
 GraphicsBox[
  InterpretationBox[{
    TagBox[{{{}, {}, 
       TagBox[
        {RGBColor[0.9, 0.5, 0.8], AbsoluteThickness[2], Opacity[1.], Dashing[
         0.005, 0.01], LineBox[CompressedData["
1:eJwVjXlYjAkcgCczU2zH1nxffDp0fItEm5HUCL+fSNuiaVrFtszkqGh7HClP
rbbZTUhLxDO26CBKIlI9HePu1DSmayJJYjLkSKXpPrb9433e/97Xasc+74Bp
DAZj4xT/e1055X4xuQayleKvyVP2MAn1p8ZqYMuGJFiXWwMbDtRGSoQy0Du4
iaN+VAPeFtE3T9O1kGX9XTHjQw0ID6uMYnPl0EhJfs90lMEhh1ttIY/roPKj
iaRKIYOmBiteen8jbI1fs2jucC0wXYsV+81egIOxENY6KECqXZV2frkKsvz8
N6s3NwCLd/3Dg/AucOc01A1tbAKHHlqWkvgV1ttJlxbYNMMhRWkWc/Y3UG1w
zn5t/RxMddN6UxcPwKCTwCZwpAViy0JORccPQzVrnvbbiVbwX6GjKVWOQUz5
0+4y1is4ZtYe4KeehOqOPs/DmnYouVt3zjJVC/sL3HSCEjvAO8UzssqWicQm
1vLP6W9grrCgIjmPhSdAar+i8C34bTvlfGazNp4YDPDQfFFB4Wk2l/dWB7Vb
njdSVu9g/2SfgJ0wA0GQZ+4sVkOAV1XLBFcXWWcXCJu73oNY6dSZU6qH0MTy
4Hl2wahkDvXHDgO0mffiiKX6I6TEX6kf7f4ezdZVGQgiPgO/XbHFS2GIxZm7
7ee6dcOX96uieJeNkFuUuY3P6QFz3Yk3owEcLGqw2N480QMT8sGXfBcCmb1h
9U4GfRCajdSf00h8SLuIY0y+QUxYlM7jShJJO8edwsX9sOZ1X/z5ZGOcXTu9
NWSfBv7dWeLlJpqJ+V17lhbmDEDKsZKco46zcM3LHzoLySFYeeFGcZsOhUcS
XG+pTw3Dgeov2vpyCvUzbKNE00bB91zwR8Wl2ai05iiX3BqDpxHLDIODTDBO
4xTp6zMBbzw1H0xtTTG/hfJuZzMwq7zbRzRuip1CX/MiLS0cFzixo8rMMHHO
2UjJiBayxdKfbJPMUdk/614oxcT0ypOKO6I5eNTwt1dCBxY+GxPoeNEW6GPr
6J2+hY0PGgVK8aAFxnBXXT9+XRvNttcfqBBa4m2uh+rGgA5ybSTlRjJLJKMD
LnuGz0BJUNPeYAcrzHre5reQpYtlDry7tyVWyAsbWr0sQQ/d+fcaVjKs8XwB
Y0WHtwFKBgNPlOy0xj3Gn5iiGYa4hPrnwqpKa5Qx0h7t6zXE+XHycH17Go3t
cl9zxozwXaxj35NEGgOfrI24yiSw/ZlA8fc5Gu8f/MwQTSewxWZvznIJjXac
i0Um+gTK5Vk7bibRWFzgnCOZSWAhSTWdTqcxbGuONHkBgTFXRwp8c2nc/XB9
WSufQIuKh+GdT2gM908Uu6YSSM1sE6TKpv5nzrrQGQRydg/Z+cppNBg3+ZF9
jUBtPa66uo5G+4SBYnkegd2/ZPjeeEbjqJQfFFxB4D1VrFNo51RvPCai4xOB
RY6XiYVqGlX1Po+VPQTmHb//VfWexr/STrrJNAReWThwzecTjXsZ/lqlkwTG
HwyieH006pFO/EyCxNjKI/2932js3VV2+ApFYvSsS/U5GhorRPPVGeYkht5t
iTMbpnFBhjQ8cz6JIfqaXc0jNDa4Hr+YvYjEQJHR6oQxGlMhmJHLJdH/jp25
+wSN9QP5V/OXkfgr8+fhyUkak1rz4kpdSPwPVB8vTA==
          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ], 
       TagBox[
        {RGBColor[0.2, 0.7, 1], AbsoluteThickness[2], Opacity[1.], 
         LineBox[CompressedData["
1:eJwVxXk4lAkcAGC5C5mvrCZHjm+pVCRJon6/tR142sYkU44dUqOSokGqlWlL
yp08Q6zoonJs0eVsy32McU9scgwhco373vaP93m1XD0Ps8TFxMRsf/j//UXU
A3/FVYBUI2c47sdWKmwX6nwFKNtptu/OqICDF6ouc5mVkGywUVj8oQIOawSk
R5JVkD7TKx3QWwHMP7qIwAwedFyJUUw1qoSLRn+3enysgXc9iotWZZXQUKdl
mjReD2Fgf86krQokLN7xvdRaYDCaWS5sqYatXPaHBnoLXGOVCHT6q4HZtyVr
x60WoG2Xd3CcrYbciCfc+dEWmHuh75uowgf25yin22X/woCGY3WwAx86fDz6
k9itUGeftWdtMx/yn2pJ15S3Q/mlEpFaVQ3kSpcmxuzqgqzpnasSqmpB0vR5
33vfb8CgD8eEO9SD0QhZmRA1DNm29NBbvAa4yM9JkVg7BsFLSlnjR5pAVS5x
9P7WSRiiye54ViSAwEKP8ICQGVhfoP/c+1gzuJjLTOQ0zkPB93vbAkQtEKTW
xnLoWYJCrplvB+czZOfVRGveX4Y2d0t8Dlp8gcMJhy6X6kmgDBmqnDvXBjrM
V8VxLyXx0psBH93jHeDwe/jOO0el0ffbshAtVie8jpQyNBXKICuGEf4bSwhe
SyK6VMRyzIvVKBoN6QKWTWnzoqEcFll+MwvK7wZOo0l3ao48RlxhoUT/V5jj
rqNecV2J45memQZ7eyEh5HHt3JAiGlcwwCO+D2ht/GM2fAoqyx5f40H2w2Dv
Hn/ThwQe8U0aVyoYAHW5xc451io0zCnzbaIPwiJv6jPNbDVyMrTDKrWHgf0M
qVfFldDWrf4c228Ervv4y3wsUcK9/U5XO1mj8Gu7KCQm7ifk9GYUC/xEEHsi
22afszK6mWurZgaNQUJQdupN4zWYuF5oVVswDrvj0961ylDxZpims4r4JFwo
G5RW4FFRl1/CdbeYAka0ez//wVpc8myfPZ01DdWXdlDcT6mgGa/U23PdLHQe
muhT1VPFhgqB0+PYOUgpGrJzXlBFYymaQNFqARboJlL+hWpYSmu1PjOxCFKc
XEu9e+rIA3efPC8xTCoJ42c6r8MsnU/Ju08uQ8E8XcaG1EDO0WsJKS7i+L6e
3siZ0sAbNx49S74ugWrHay8UMzWxdUFn/vRDSTTcwC0iKjWxKU3YWN4vhdxT
DefdjbTQurVBVdtCBguNTPNecLUw/k5sOIMriwdo+XW7xbSRt+tTvrjqCuRO
uQVnn9BGQ65VdESCHG6jhsbvKdHG/CeO3qqbFXD9bZ6vggGJdme9PulPrcSv
gcai8igSKU43N15lUrBNQOf/GU3iMf/EfZGuFGzecD51F5dEn5GOk4/cKMjj
pbim3yPROqMro+o8BV8rURsik0g81zfipceh4PUns68YGSSyOcIx6gMKahT/
49tdTqLwrNHbPCEFqcqt9PuVJG49E/ZmqIeCq05Pb2HwSHSkmX/QHqCgtLxh
T1kNiUO1qdPhYxQcsn3ESBOQWPWz/IKXJIH5XYEm7G4SFaNcI87oEvjW+OHq
TT0ktg36uWboEfjyVsFwVy+J29NW7xfpE/h40+RTuwES9b2+m3NMCAzxPkU1
FZHIFQWPJFsSGFhyY3x0jMTJ9J2WooMEBqx5UJs6QeLmutBMoBPIzmu+rTZD
ok6iQe4XewI9FCZONs2SuJwr66DPJNDNmfglYp7EFXdj5K+5EuiSuUX9wCKJ
fT3q9fVuBNpLWM8sLZHoNylM1T1L4H8tT3n8
          "]]},
        Annotation[#, "Charting`Private`Tag#2"]& ]}, {}},
     {"WolframDynamicHighlight", <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
    StyleBox[
     DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
       Slot["HighlightElements"], 
       Slot["LayoutOptions"], 
       Slot["Meta"], 
       Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
           Annotation[{
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              Dashing[0.005, 0.01], 
              RGBColor[0.9, 0.5, 0.8]], 
             Line[CompressedData["
1:eJwVjXlYjAkcgCczU2zH1nxffDp0fItEm5HUCL+fSNuiaVrFtszkqGh7HClP
rbbZTUhLxDO26CBKIlI9HePu1DSmayJJYjLkSKXpPrb9433e/97Xasc+74Bp
DAZj4xT/e1055X4xuQayleKvyVP2MAn1p8ZqYMuGJFiXWwMbDtRGSoQy0Du4
iaN+VAPeFtE3T9O1kGX9XTHjQw0ID6uMYnPl0EhJfs90lMEhh1ttIY/roPKj
iaRKIYOmBiteen8jbI1fs2jucC0wXYsV+81egIOxENY6KECqXZV2frkKsvz8
N6s3NwCLd/3Dg/AucOc01A1tbAKHHlqWkvgV1ttJlxbYNMMhRWkWc/Y3UG1w
zn5t/RxMddN6UxcPwKCTwCZwpAViy0JORccPQzVrnvbbiVbwX6GjKVWOQUz5
0+4y1is4ZtYe4KeehOqOPs/DmnYouVt3zjJVC/sL3HSCEjvAO8UzssqWicQm
1vLP6W9grrCgIjmPhSdAar+i8C34bTvlfGazNp4YDPDQfFFB4Wk2l/dWB7Vb
njdSVu9g/2SfgJ0wA0GQZ+4sVkOAV1XLBFcXWWcXCJu73oNY6dSZU6qH0MTy
4Hl2wahkDvXHDgO0mffiiKX6I6TEX6kf7f4ezdZVGQgiPgO/XbHFS2GIxZm7
7ee6dcOX96uieJeNkFuUuY3P6QFz3Yk3owEcLGqw2N480QMT8sGXfBcCmb1h
9U4GfRCajdSf00h8SLuIY0y+QUxYlM7jShJJO8edwsX9sOZ1X/z5ZGOcXTu9
NWSfBv7dWeLlJpqJ+V17lhbmDEDKsZKco46zcM3LHzoLySFYeeFGcZsOhUcS
XG+pTw3Dgeov2vpyCvUzbKNE00bB91zwR8Wl2ai05iiX3BqDpxHLDIODTDBO
4xTp6zMBbzw1H0xtTTG/hfJuZzMwq7zbRzRuip1CX/MiLS0cFzixo8rMMHHO
2UjJiBayxdKfbJPMUdk/614oxcT0ypOKO6I5eNTwt1dCBxY+GxPoeNEW6GPr
6J2+hY0PGgVK8aAFxnBXXT9+XRvNttcfqBBa4m2uh+rGgA5ybSTlRjJLJKMD
LnuGz0BJUNPeYAcrzHre5reQpYtlDry7tyVWyAsbWr0sQQ/d+fcaVjKs8XwB
Y0WHtwFKBgNPlOy0xj3Gn5iiGYa4hPrnwqpKa5Qx0h7t6zXE+XHycH17Go3t
cl9zxozwXaxj35NEGgOfrI24yiSw/ZlA8fc5Gu8f/MwQTSewxWZvznIJjXac
i0Um+gTK5Vk7bibRWFzgnCOZSWAhSTWdTqcxbGuONHkBgTFXRwp8c2nc/XB9
WSufQIuKh+GdT2gM908Uu6YSSM1sE6TKpv5nzrrQGQRydg/Z+cppNBg3+ZF9
jUBtPa66uo5G+4SBYnkegd2/ZPjeeEbjqJQfFFxB4D1VrFNo51RvPCai4xOB
RY6XiYVqGlX1Po+VPQTmHb//VfWexr/STrrJNAReWThwzecTjXsZ/lqlkwTG
HwyieH006pFO/EyCxNjKI/2932js3VV2+ApFYvSsS/U5GhorRPPVGeYkht5t
iTMbpnFBhjQ8cz6JIfqaXc0jNDa4Hr+YvYjEQJHR6oQxGlMhmJHLJdH/jp25
+wSN9QP5V/OXkfgr8+fhyUkak1rz4kpdSPwPVB8vTA==
              "]]}, "Charting`Private`Tag#1"], 
           Annotation[{
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[0.2, 0.7, 1]], 
             Line[CompressedData["
1:eJwVxXk4lAkcAGC5C5mvrCZHjm+pVCRJon6/tR142sYkU44dUqOSokGqlWlL
yp08Q6zoonJs0eVsy32McU9scgwhco373vaP93m1XD0Ps8TFxMRsf/j//UXU
A3/FVYBUI2c47sdWKmwX6nwFKNtptu/OqICDF6ouc5mVkGywUVj8oQIOawSk
R5JVkD7TKx3QWwHMP7qIwAwedFyJUUw1qoSLRn+3enysgXc9iotWZZXQUKdl
mjReD2Fgf86krQokLN7xvdRaYDCaWS5sqYatXPaHBnoLXGOVCHT6q4HZtyVr
x60WoG2Xd3CcrYbciCfc+dEWmHuh75uowgf25yin22X/woCGY3WwAx86fDz6
k9itUGeftWdtMx/yn2pJ15S3Q/mlEpFaVQ3kSpcmxuzqgqzpnasSqmpB0vR5
33vfb8CgD8eEO9SD0QhZmRA1DNm29NBbvAa4yM9JkVg7BsFLSlnjR5pAVS5x
9P7WSRiiye54ViSAwEKP8ICQGVhfoP/c+1gzuJjLTOQ0zkPB93vbAkQtEKTW
xnLoWYJCrplvB+czZOfVRGveX4Y2d0t8Dlp8gcMJhy6X6kmgDBmqnDvXBjrM
V8VxLyXx0psBH93jHeDwe/jOO0el0ffbshAtVie8jpQyNBXKICuGEf4bSwhe
SyK6VMRyzIvVKBoN6QKWTWnzoqEcFll+MwvK7wZOo0l3ao48RlxhoUT/V5jj
rqNecV2J45memQZ7eyEh5HHt3JAiGlcwwCO+D2ht/GM2fAoqyx5f40H2w2Dv
Hn/ThwQe8U0aVyoYAHW5xc451io0zCnzbaIPwiJv6jPNbDVyMrTDKrWHgf0M
qVfFldDWrf4c228Ervv4y3wsUcK9/U5XO1mj8Gu7KCQm7ifk9GYUC/xEEHsi
22afszK6mWurZgaNQUJQdupN4zWYuF5oVVswDrvj0961ylDxZpims4r4JFwo
G5RW4FFRl1/CdbeYAka0ez//wVpc8myfPZ01DdWXdlDcT6mgGa/U23PdLHQe
muhT1VPFhgqB0+PYOUgpGrJzXlBFYymaQNFqARboJlL+hWpYSmu1PjOxCFKc
XEu9e+rIA3efPC8xTCoJ42c6r8MsnU/Ju08uQ8E8XcaG1EDO0WsJKS7i+L6e
3siZ0sAbNx49S74ugWrHay8UMzWxdUFn/vRDSTTcwC0iKjWxKU3YWN4vhdxT
DefdjbTQurVBVdtCBguNTPNecLUw/k5sOIMriwdo+XW7xbSRt+tTvrjqCuRO
uQVnn9BGQ65VdESCHG6jhsbvKdHG/CeO3qqbFXD9bZ6vggGJdme9PulPrcSv
gcai8igSKU43N15lUrBNQOf/GU3iMf/EfZGuFGzecD51F5dEn5GOk4/cKMjj
pbim3yPROqMro+o8BV8rURsik0g81zfipceh4PUns68YGSSyOcIx6gMKahT/
49tdTqLwrNHbPCEFqcqt9PuVJG49E/ZmqIeCq05Pb2HwSHSkmX/QHqCgtLxh
T1kNiUO1qdPhYxQcsn3ESBOQWPWz/IKXJIH5XYEm7G4SFaNcI87oEvjW+OHq
TT0ktg36uWboEfjyVsFwVy+J29NW7xfpE/h40+RTuwES9b2+m3NMCAzxPkU1
FZHIFQWPJFsSGFhyY3x0jMTJ9J2WooMEBqx5UJs6QeLmutBMoBPIzmu+rTZD
ok6iQe4XewI9FCZONs2SuJwr66DPJNDNmfglYp7EFXdj5K+5EuiSuUX9wCKJ
fT3q9fVuBNpLWM8sLZHoNylM1T1L4H8tT3n8
              "]]}, "Charting`Private`Tag#2"]}}, {}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0.2, 10}, {0., 5.058324943346314}}, 
           "Frame" -> {{True, True}, {True, True}}, "AxesOrigin" -> {0, 0}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[0.2, 0.7, 1]], 
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              Dashing[0.005, 0.01], 
              RGBColor[0.9, 0.5, 0.8]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>]]& )[<|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{0.2, 10}, {0., 5.058324943346314}}, 
          "Frame" -> {{True, True}, {True, True}}, "AxesOrigin" -> {0, 0}, 
          "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             RGBColor[0.2, 0.7, 1]], 
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             Dashing[0.005, 0.01], 
             RGBColor[0.9, 0.5, 0.8]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              (Identity[#]& )[
               Part[#, 1]], 
              (Identity[#]& )[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>],
      ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
       4.503599627370496*^15, -4.503599627370496*^15}}],
     Selectable->False]},
   Annotation[{{{{}, {}, 
       Annotation[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[2], 
          Dashing[0.005, 0.01], 
          RGBColor[0.9, 0.5, 0.8]], 
         Line[CompressedData["
1:eJwVjXlYjAkcgCczU2zH1nxffDp0fItEm5HUCL+fSNuiaVrFtszkqGh7HClP
rbbZTUhLxDO26CBKIlI9HePu1DSmayJJYjLkSKXpPrb9433e/97Xasc+74Bp
DAZj4xT/e1055X4xuQayleKvyVP2MAn1p8ZqYMuGJFiXWwMbDtRGSoQy0Du4
iaN+VAPeFtE3T9O1kGX9XTHjQw0ID6uMYnPl0EhJfs90lMEhh1ttIY/roPKj
iaRKIYOmBiteen8jbI1fs2jucC0wXYsV+81egIOxENY6KECqXZV2frkKsvz8
N6s3NwCLd/3Dg/AucOc01A1tbAKHHlqWkvgV1ttJlxbYNMMhRWkWc/Y3UG1w
zn5t/RxMddN6UxcPwKCTwCZwpAViy0JORccPQzVrnvbbiVbwX6GjKVWOQUz5
0+4y1is4ZtYe4KeehOqOPs/DmnYouVt3zjJVC/sL3HSCEjvAO8UzssqWicQm
1vLP6W9grrCgIjmPhSdAar+i8C34bTvlfGazNp4YDPDQfFFB4Wk2l/dWB7Vb
njdSVu9g/2SfgJ0wA0GQZ+4sVkOAV1XLBFcXWWcXCJu73oNY6dSZU6qH0MTy
4Hl2wahkDvXHDgO0mffiiKX6I6TEX6kf7f4ezdZVGQgiPgO/XbHFS2GIxZm7
7ee6dcOX96uieJeNkFuUuY3P6QFz3Yk3owEcLGqw2N480QMT8sGXfBcCmb1h
9U4GfRCajdSf00h8SLuIY0y+QUxYlM7jShJJO8edwsX9sOZ1X/z5ZGOcXTu9
NWSfBv7dWeLlJpqJ+V17lhbmDEDKsZKco46zcM3LHzoLySFYeeFGcZsOhUcS
XG+pTw3Dgeov2vpyCvUzbKNE00bB91zwR8Wl2ai05iiX3BqDpxHLDIODTDBO
4xTp6zMBbzw1H0xtTTG/hfJuZzMwq7zbRzRuip1CX/MiLS0cFzixo8rMMHHO
2UjJiBayxdKfbJPMUdk/614oxcT0ypOKO6I5eNTwt1dCBxY+GxPoeNEW6GPr
6J2+hY0PGgVK8aAFxnBXXT9+XRvNttcfqBBa4m2uh+rGgA5ybSTlRjJLJKMD
LnuGz0BJUNPeYAcrzHre5reQpYtlDry7tyVWyAsbWr0sQQ/d+fcaVjKs8XwB
Y0WHtwFKBgNPlOy0xj3Gn5iiGYa4hPrnwqpKa5Qx0h7t6zXE+XHycH17Go3t
cl9zxozwXaxj35NEGgOfrI24yiSw/ZlA8fc5Gu8f/MwQTSewxWZvznIJjXac
i0Um+gTK5Vk7bibRWFzgnCOZSWAhSTWdTqcxbGuONHkBgTFXRwp8c2nc/XB9
WSufQIuKh+GdT2gM908Uu6YSSM1sE6TKpv5nzrrQGQRydg/Z+cppNBg3+ZF9
jUBtPa66uo5G+4SBYnkegd2/ZPjeeEbjqJQfFFxB4D1VrFNo51RvPCai4xOB
RY6XiYVqGlX1Po+VPQTmHb//VfWexr/STrrJNAReWThwzecTjXsZ/lqlkwTG
HwyieH006pFO/EyCxNjKI/2932js3VV2+ApFYvSsS/U5GhorRPPVGeYkht5t
iTMbpnFBhjQ8cz6JIfqaXc0jNDa4Hr+YvYjEQJHR6oQxGlMhmJHLJdH/jp25
+wSN9QP5V/OXkfgr8+fhyUkak1rz4kpdSPwPVB8vTA==
          "]]}, "Charting`Private`Tag#1"], 
       Annotation[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[2], 
          RGBColor[0.2, 0.7, 1]], 
         Line[CompressedData["
1:eJwVxXk4lAkcAGC5C5mvrCZHjm+pVCRJon6/tR142sYkU44dUqOSokGqlWlL
yp08Q6zoonJs0eVsy32McU9scgwhco373vaP93m1XD0Ps8TFxMRsf/j//UXU
A3/FVYBUI2c47sdWKmwX6nwFKNtptu/OqICDF6ouc5mVkGywUVj8oQIOawSk
R5JVkD7TKx3QWwHMP7qIwAwedFyJUUw1qoSLRn+3enysgXc9iotWZZXQUKdl
mjReD2Fgf86krQokLN7xvdRaYDCaWS5sqYatXPaHBnoLXGOVCHT6q4HZtyVr
x60WoG2Xd3CcrYbciCfc+dEWmHuh75uowgf25yin22X/woCGY3WwAx86fDz6
k9itUGeftWdtMx/yn2pJ15S3Q/mlEpFaVQ3kSpcmxuzqgqzpnasSqmpB0vR5
33vfb8CgD8eEO9SD0QhZmRA1DNm29NBbvAa4yM9JkVg7BsFLSlnjR5pAVS5x
9P7WSRiiye54ViSAwEKP8ICQGVhfoP/c+1gzuJjLTOQ0zkPB93vbAkQtEKTW
xnLoWYJCrplvB+czZOfVRGveX4Y2d0t8Dlp8gcMJhy6X6kmgDBmqnDvXBjrM
V8VxLyXx0psBH93jHeDwe/jOO0el0ffbshAtVie8jpQyNBXKICuGEf4bSwhe
SyK6VMRyzIvVKBoN6QKWTWnzoqEcFll+MwvK7wZOo0l3ao48RlxhoUT/V5jj
rqNecV2J45memQZ7eyEh5HHt3JAiGlcwwCO+D2ht/GM2fAoqyx5f40H2w2Dv
Hn/ThwQe8U0aVyoYAHW5xc451io0zCnzbaIPwiJv6jPNbDVyMrTDKrWHgf0M
qVfFldDWrf4c228Ervv4y3wsUcK9/U5XO1mj8Gu7KCQm7ifk9GYUC/xEEHsi
22afszK6mWurZgaNQUJQdupN4zWYuF5oVVswDrvj0961ylDxZpims4r4JFwo
G5RW4FFRl1/CdbeYAka0ez//wVpc8myfPZ01DdWXdlDcT6mgGa/U23PdLHQe
muhT1VPFhgqB0+PYOUgpGrJzXlBFYymaQNFqARboJlL+hWpYSmu1PjOxCFKc
XEu9e+rIA3efPC8xTCoJ42c6r8MsnU/Ju08uQ8E8XcaG1EDO0WsJKS7i+L6e
3siZ0sAbNx49S74ugWrHay8UMzWxdUFn/vRDSTTcwC0iKjWxKU3YWN4vhdxT
DefdjbTQurVBVdtCBguNTPNecLUw/k5sOIMriwdo+XW7xbSRt+tTvrjqCuRO
uQVnn9BGQ65VdESCHG6jhsbvKdHG/CeO3qqbFXD9bZ6vggGJdme9PulPrcSv
gcai8igSKU43N15lUrBNQOf/GU3iMf/EfZGuFGzecD51F5dEn5GOk4/cKMjj
pbim3yPROqMro+o8BV8rURsik0g81zfipceh4PUns68YGSSyOcIx6gMKahT/
49tdTqLwrNHbPCEFqcqt9PuVJG49E/ZmqIeCq05Pb2HwSHSkmX/QHqCgtLxh
T1kNiUO1qdPhYxQcsn3ESBOQWPWz/IKXJIH5XYEm7G4SFaNcI87oEvjW+OHq
TT0ktg36uWboEfjyVsFwVy+J29NW7xfpE/h40+RTuwES9b2+m3NMCAzxPkU1
FZHIFQWPJFsSGFhyY3x0jMTJ9J2WooMEBqx5UJs6QeLmutBMoBPIzmu+rTZD
ok6iQe4XewI9FCZONs2SuJwr66DPJNDNmfglYp7EFXdj5K+5EuiSuUX9wCKJ
fT3q9fVuBNpLWM8sLZHoNylM1T1L4H8tT3n8
          "]]}, "Charting`Private`Tag#2"]}}, {}}, <|
    "HighlightElements" -> <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
     "LayoutOptions" -> <|
      "PanelPlotLayout" -> <||>, 
       "PlotRange" -> {{0.2, 10}, {0., 5.058324943346314}}, 
       "Frame" -> {{True, True}, {True, True}}, "AxesOrigin" -> {0, 0}, 
       "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
       "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
         Directive[
          Opacity[1.], 
          AbsoluteThickness[2], 
          RGBColor[0.2, 0.7, 1]], 
         Directive[
          Opacity[1.], 
          AbsoluteThickness[2], 
          Dashing[0.005, 0.01], 
          RGBColor[0.9, 0.5, 0.8]]}, 
       "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), 
         "ScalingFunctions" -> {{Identity, Identity}, {Identity, Identity}}|>,
        "Primitives" -> {}, "GCFlag" -> False|>, 
     "Meta" -> <|
      "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
       Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox["\"t\"", HoldForm], TraditionalForm], 
    FormBox[
     TagBox["\"a(t)\"", HoldForm], TraditionalForm]},
  AxesOrigin->{0, 0},
  AxesStyle->Directive[
    GrayLevel[0], 
    Thickness[Large]],
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      TagBox[
       StyleBox["\"a(t)\"", Bold, 12, StripOnInput -> False], HoldForm], 
      TraditionalForm], None}, {
     FormBox[
      TagBox[
       StyleBox["\"t\"", Bold, 12, StripOnInput -> False], HoldForm], 
      TraditionalForm], None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{Automatic, Automatic},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0.2, 10}, {0., 5.058324943346314}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.95581582681247*^9, {3.9558162740015*^9, 3.955816292381587*^9}, 
   3.9558165472801523`*^9, {3.955817132733766*^9, 3.9558171453281507`*^9}, {
   3.9558187106459017`*^9, 3.955818714320907*^9}, 3.955818994963293*^9, 
   3.955819684974229*^9, 3.9558199631722116`*^9, {3.9558204112578583`*^9, 
   3.955820434500049*^9}, {3.955820479860067*^9, 3.955820493258215*^9}, {
   3.955820624043021*^9, 3.9558206410143967`*^9}, {3.9558206873602667`*^9, 
   3.955820754370574*^9}, {3.955820785297866*^9, 3.955820811413328*^9}, {
   3.955821049297551*^9, 3.955821059275284*^9}, 3.955821090700664*^9, 
   3.955883323734024*^9, {3.9561153939414263`*^9, 3.956115485482649*^9}, 
   3.956115566543501*^9, {3.956115605077566*^9, 3.956115615161529*^9}, 
   3.95611567316308*^9, 3.95611572431151*^9, 3.956115760425522*^9, {
   3.9561158028813267`*^9, 3.956115827758645*^9}, {3.956187691511362*^9, 
   3.956187703515236*^9}, 3.956260399965962*^9, 3.9562604391867733`*^9, {
   3.956260479356545*^9, 3.956260509873176*^9}, 3.95721809744419*^9, 
   3.957218778853736*^9, 3.95721914845837*^9, 3.957219650622621*^9, 
   3.9572197526215143`*^9, {3.957220025188237*^9, 3.957220049036179*^9}, 
   3.957220463830222*^9, 3.957220510349181*^9, 3.957220542783894*^9, 
   3.957220688809354*^9, 3.95722076586982*^9, 3.9572208435861998`*^9, 
   3.957229188275424*^9, {3.95722925017616*^9, 3.957229277528336*^9}, {
   3.957229408751123*^9, 3.957229461208681*^9}, {3.957229662618044*^9, 
   3.957229776668648*^9}, {3.9572298860113497`*^9, 3.95722991265746*^9}, {
   3.957255536198463*^9, 3.957255563293934*^9}, {3.957255715180511*^9, 
   3.957255722708049*^9}, 3.9572560465837603`*^9, {3.957256100020612*^9, 
   3.9572561046208887`*^9}, 3.959230063786539*^9, 3.9592306915034733`*^9, 
   3.959230771944771*^9, 3.9592308062510433`*^9, 3.959273709793971*^9, 
   3.959274046987493*^9, 3.959274122391375*^9, 3.959274273633891*^9, 
   3.959274502495811*^9, {3.95927509624321*^9, 3.959275103394603*^9}, 
   3.9592753229666567`*^9, 3.959275446366005*^9, 3.95927567951958*^9, {
   3.95927587972192*^9, 3.959275890396809*^9}, 3.95927596659079*^9, 
   3.9592760051021023`*^9, 3.9592766975376596`*^9, {3.959276975851904*^9, 
   3.959276983715581*^9}, 3.959277055999156*^9, {3.959374793221673*^9, 
   3.9593748079750433`*^9}, 3.95964322766578*^9, 3.95964338437959*^9, 
   3.9596751654372807`*^9, 3.959683258256309*^9, 3.9596840201370897`*^9, 
   3.959684157335341*^9, {3.959684326522318*^9, 3.959684342444354*^9}, {
   3.959684394115068*^9, 3.9596844010693274`*^9}, 3.959684597217832*^9, 
   3.9596846705070953`*^9, 3.959735096192507*^9},
 CellLabel->
  "Out[889]=",ExpressionUUID->"60316248-46af-419b-a683-628de6229aaa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"HubCFree", "[", "t_", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"scalefFree", "[", "t", "]"}], ",", "t"}], "]"}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"scalefFree", "[", "t", "]"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"HubCFree", "[", "t", "]"}], ",", " ", 
      RowBox[{"HubC", "[", "t", "]"}]}], "}"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "0.2", ",", "10"}], "}"}], ",", 
   RowBox[{"PlotRange", "->", "Automatic"}], ",", " ", 
   RowBox[{"PlotStyle", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Dashing", "[", 
         RowBox[{"0.005", ",", "0.01"}], "]"}], ",", 
        RowBox[{"RGBColor", "[", 
         RowBox[{"0.9", ",", "0.5", ",", "0.8"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"RGBColor", "[", 
        RowBox[{"0.2", ",", "0.7", ",", "1"}], "]"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"GridLines", "->", "Automatic"}], ",", " ", 
   RowBox[{"AxesStyle", "->", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", "Thick"}], "]"}]}], ",", 
   RowBox[{"GridLines", "->", "Automatic"}], ",", 
   RowBox[{"Frame", "->", "True"}], ",", " ", 
   RowBox[{"AxesLabel", "->", 
    RowBox[{"{", 
     RowBox[{"\"\<t\>\"", ",", "\"\<H(t)\>\""}], "}"}]}], ",", " ", 
   RowBox[{"FrameLabel", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<t\>\"", ",", "Bold", ",", "12"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{"\"\<H(t)\>\"", ",", "Bold", ",", "12"}], "]"}]}], "}"}]}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.955815852233842*^9, 3.955815852235339*^9}, {
   3.955819743084524*^9, 3.955819747580946*^9}, {3.955819884612064*^9, 
   3.955819901397756*^9}, {3.955819989552524*^9, 3.9558199944771*^9}, {
   3.955820146966748*^9, 3.955820174251431*^9}, {3.957218126392789*^9, 
   3.957218127214329*^9}, 3.957218768652532*^9, {3.957220092079994*^9, 
   3.957220092567333*^9}, {3.957220529727504*^9, 3.957220530083537*^9}},
 CellLabel->
  "In[890]:=",ExpressionUUID->"1cfa8208-0b0d-4a25-a8d6-b6d4cc904316"],

Cell[BoxData[
 GraphicsBox[
  InterpretationBox[{
    TagBox[{{{}, {}, 
       TagBox[
        {RGBColor[0.9, 0.5, 0.8], AbsoluteThickness[2], Opacity[1.], Dashing[
         0.005, 0.01], LineBox[CompressedData["
1:eJwV1nk0VV0UAHDzkOmZn/kNlDIUyVxnR6VBRUpoMGRKoiKZRZIUKbOEqGSK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          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ], 
       TagBox[
        {RGBColor[0.2, 0.7, 1], AbsoluteThickness[2], Opacity[1.], 
         LineBox[CompressedData["
1:eJwd13k81F0XAHD7vswMld2YSZsUSrLkngptEuoplT1UloQSsmV/FYkUEiFL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          "]]},
        Annotation[#, "Charting`Private`Tag#2"]& ]}, {}},
     {"WolframDynamicHighlight", <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
    StyleBox[
     DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
       Slot["HighlightElements"], 
       Slot["LayoutOptions"], 
       Slot["Meta"], 
       Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
           Annotation[{
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              Dashing[0.005, 0.01], 
              RGBColor[0.9, 0.5, 0.8]], 
             Line[CompressedData["
1:eJwV1nk0VV0UAHDzkOmZn/kNlDIUyVxnR6VBRUpoMGRKoiKZRZIUKbOEqGSK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              "]]}, "Charting`Private`Tag#1"], 
           Annotation[{
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[0.2, 0.7, 1]], 
             Line[CompressedData["
1:eJwd13k81F0XAHD7vswMld2YSZsUSrLkngptEuoplT1UloQSsmV/FYkUEiFL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              "]]}, "Charting`Private`Tag#2"]}}, {}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0., 9.9999998}, {0.28849218760039347`, 
            0.3629250487200016}}, "Frame" -> {{True, True}, {True, True}}, 
           "AxesOrigin" -> {0, 0.28849218760039413`}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[0.2, 0.7, 1]], 
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              Dashing[0.005, 0.01], 
              RGBColor[0.9, 0.5, 0.8]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>]]& )[<|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{0., 9.9999998}, {0.28849218760039347`, 
           0.3629250487200016}}, "Frame" -> {{True, True}, {True, True}}, 
          "AxesOrigin" -> {0, 0.28849218760039413`}, 
          "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             RGBColor[0.2, 0.7, 1]], 
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             Dashing[0.005, 0.01], 
             RGBColor[0.9, 0.5, 0.8]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              (Identity[#]& )[
               Part[#, 1]], 
              (Identity[#]& )[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>],
      ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
       4.503599627370496*^15, -4.503599627370496*^15}}],
     Selectable->False]},
   Annotation[{{{{}, {}, 
       Annotation[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[2], 
          Dashing[0.005, 0.01], 
          RGBColor[0.9, 0.5, 0.8]], 
         Line[CompressedData["
1:eJwV1nk0VV0UAHDzkOmZn/kNlDIUyVxnR6VBRUpoMGRKoiKZRZIUKbOEqGSK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          "]]}, "Charting`Private`Tag#1"], 
       Annotation[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[2], 
          RGBColor[0.2, 0.7, 1]], 
         Line[CompressedData["
1:eJwd13k81F0XAHD7vswMld2YSZsUSrLkngptEuoplT1UloQSsmV/FYkUEiFL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          "]]}, "Charting`Private`Tag#2"]}}, {}}, <|
    "HighlightElements" -> <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
     "LayoutOptions" -> <|
      "PanelPlotLayout" -> <||>, 
       "PlotRange" -> {{0., 9.9999998}, {0.28849218760039347`, 
        0.3629250487200016}}, "Frame" -> {{True, True}, {True, True}}, 
       "AxesOrigin" -> {0, 0.28849218760039413`}, 
       "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
       "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
         Directive[
          Opacity[1.], 
          AbsoluteThickness[2], 
          RGBColor[0.2, 0.7, 1]], 
         Directive[
          Opacity[1.], 
          AbsoluteThickness[2], 
          Dashing[0.005, 0.01], 
          RGBColor[0.9, 0.5, 0.8]]}, 
       "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), 
         "ScalingFunctions" -> {{Identity, Identity}, {Identity, Identity}}|>,
        "Primitives" -> {}, "GCFlag" -> False|>, 
     "Meta" -> <|
      "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
       Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox["\"t\"", HoldForm], TraditionalForm], 
    FormBox[
     TagBox["\"H(t)\"", HoldForm], TraditionalForm]},
  AxesOrigin->{0, 0.28849218760039413`},
  AxesStyle->Directive[
    GrayLevel[0], 
    Thickness[Large]],
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      TagBox[
       StyleBox["\"H(t)\"", Bold, 12, StripOnInput -> False], HoldForm], 
      TraditionalForm], None}, {
     FormBox[
      TagBox[
       StyleBox["\"t\"", Bold, 12, StripOnInput -> False], HoldForm], 
      TraditionalForm], None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{Automatic, Automatic},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->{376.296875, Automatic},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0., 9.9999998}, {0.28849218760039347`, 0.3629250487200016}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.95581585344613*^9, {3.955816274024693*^9, 3.955816292402483*^9}, 
   3.95581654730195*^9, {3.955817132755866*^9, 3.9558171453508587`*^9}, {
   3.9558187106691227`*^9, 3.95581871434304*^9}, 3.955818994984326*^9, 
   3.955819684996162*^9, {3.95581974438778*^9, 3.9558197485234537`*^9}, {
   3.955819886203957*^9, 3.955819901967375*^9}, 3.955819963192553*^9, 
   3.9558199950124273`*^9, {3.9558201534760437`*^9, 3.95582017455315*^9}, {
   3.9558204112787848`*^9, 3.955820434520461*^9}, {3.9558204798806887`*^9, 
   3.955820493279793*^9}, {3.955820624065073*^9, 3.95582064103589*^9}, {
   3.955820687381308*^9, 3.955820754391913*^9}, {3.95582078532232*^9, 
   3.955820811434929*^9}, {3.9558210493205957`*^9, 3.955821059297023*^9}, 
   3.955821090722003*^9, 3.955883323755621*^9, {3.956115393974999*^9, 
   3.956115485524898*^9}, 3.95611556657794*^9, 3.956115615208493*^9, 
   3.956115673197884*^9, 3.956115724346344*^9, 3.956115760460361*^9, {
   3.9561158029178123`*^9, 3.956115827795204*^9}, {3.956187691550989*^9, 
   3.956187703559705*^9}, 3.956260399986244*^9, 3.956260439206979*^9, {
   3.956260479377739*^9, 3.95626050989226*^9}, 3.957218097466218*^9, 
   3.957218128950357*^9, 3.9572187695605497`*^9, 3.957219148479268*^9, 
   3.957219650643775*^9, 3.9572197526424227`*^9, {3.957220025213439*^9, 
   3.9572200490607023`*^9}, 3.957220093367113*^9, 3.9572204638497887`*^9, {
   3.957220510369772*^9, 3.957220530765551*^9}, 3.9572206888322144`*^9, 
   3.957220765891657*^9, 3.95722084360847*^9, 3.9572291882985363`*^9, {
   3.9572292501992273`*^9, 3.957229277555069*^9}, {3.957229408773571*^9, 
   3.957229461230448*^9}, {3.957229662641419*^9, 3.9572297766910973`*^9}, {
   3.9572298860353413`*^9, 3.95722991267939*^9}, {3.957255536219637*^9, 
   3.957255563320671*^9}, {3.957255715202773*^9, 3.957255722730051*^9}, 
   3.957256046611706*^9, {3.957256100044417*^9, 3.9572561046448717`*^9}, 
   3.959230063821342*^9, 3.9592306915392427`*^9, 3.959230771983211*^9, 
   3.959230806287896*^9, 3.95927370983414*^9, 3.959274047023366*^9, 
   3.959274122426882*^9, 3.9592742736711693`*^9, 3.959274502532626*^9, {
   3.9592750962810802`*^9, 3.959275103441235*^9}, 3.9592753230147123`*^9, 
   3.9592754464102077`*^9, 3.959275679571877*^9, {3.959275880029114*^9, 
   3.9592758904363527`*^9}, 3.959275966639434*^9, 3.959276005151351*^9, 
   3.9592766975887537`*^9, {3.9592769758933067`*^9, 3.9592769837679577`*^9}, 
   3.959277056049424*^9, {3.959374793260064*^9, 3.959374808018121*^9}, 
   3.959643227690237*^9, 3.959643384404688*^9, 3.959675165475038*^9, 
   3.959683258290395*^9, 3.959684020182633*^9, 3.959684157385002*^9, {
   3.95968432656113*^9, 3.9596843424963293`*^9}, {3.9596843941497717`*^9, 
   3.9596844011202917`*^9}, 3.959684597254661*^9, 3.9596846705455523`*^9, 
   3.9597350962466516`*^9},
 CellLabel->
  "Out[891]=",ExpressionUUID->"af6b811d-462b-4f1e-9d98-7e8d470f5f99"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"OmSolFree", "[", "t_", "]"}], "=", 
   RowBox[{
    RowBox[{"Om", "[", "t", "]"}], " ", "/.", " ", 
    RowBox[{"First", "[", "solFreeN", "]"}]}]}], ";"}], "\n", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"OmSolFree", "[", "t", "]"}], ",", " ", 
      RowBox[{"OmSol", "[", "t", "]"}]}], "}"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "0.2", ",", "10"}], "}"}], ",", 
   RowBox[{"PlotStyle", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Dashing", "[", 
         RowBox[{"0.005", ",", "0.01"}], "]"}], ",", 
        RowBox[{"RGBColor", "[", 
         RowBox[{"0.9", ",", "0.5", ",", "0.8"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"RGBColor", "[", 
        RowBox[{"0.2", ",", "0.7", ",", "1"}], "]"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"GridLines", "->", "Automatic"}], ",", " ", 
   RowBox[{"AxesStyle", "->", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", "Thick"}], "]"}]}], ",", 
   RowBox[{"GridLines", "->", "Automatic"}], ",", 
   RowBox[{"Frame", "->", "True"}], ",", " ", 
   RowBox[{"AxesLabel", "->", 
    RowBox[{"{", 
     RowBox[{"\"\<t\>\"", ",", "\"\<a(t)\>\""}], "}"}]}], ",", " ", 
   RowBox[{"FrameLabel", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<t\>\"", ",", "Bold", ",", "12"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\[Theta](t)\>\"", ",", "Bold", ",", "12"}], "]"}]}], 
     "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.955815859113144*^9, 3.9558158591148157`*^9}, {
   3.9572184755063353`*^9, 3.957218626488525*^9}, {3.957218697972599*^9, 
   3.957218731480226*^9}, 3.9572188597862883`*^9, {3.957220098518826*^9, 
   3.9572201070132427`*^9}, {3.957220547733399*^9, 3.95722054804461*^9}},
 CellLabel->
  "In[892]:=",ExpressionUUID->"c809b585-8491-4a21-9b47-5158e7ca9399"],

Cell[BoxData[
 GraphicsBox[
  InterpretationBox[{
    TagBox[{{{}, {}, 
       TagBox[
        {RGBColor[0.9, 0.5, 0.8], AbsoluteThickness[2], Opacity[1.], Dashing[
         0.005, 0.01], LineBox[CompressedData["
1:eJwV1nc8Vf8fB/CLjBK5ZIW4bjaVFPGl90cpTUWFhsiqrJBK2SOk0ELDqoxI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          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ], 
       TagBox[
        {RGBColor[0.2, 0.7, 1], AbsoluteThickness[2], Opacity[1.], 
         LineBox[CompressedData["
1:eJwVjns0lAkAR0fjsUKRMPJqfCUrjiQ0ku+nl2WF+WazpbOIZFeOotWRhJgk
5XXszJZQlhSVTRzvppNXTNOMGNYWSh4lRUTeY9s/7rnn/neZ/ieowBU0Gm3/
N/73vgaG8/VrrWQl53Dot4TLunA/xmIr+Sm00X63Lg1uYc/O8HyEZM+qIeaJ
rTRQRjH30ohnpOLlREbCURp8zg5ocO+LSKnJ4kTeUxpOW5f0hDyRkLElyt6j
l+TQ8YLJujHVTr6rk3ddSaODvqtSfFL/X3LWLWPoSq0CahSbc/n2A2RU5/4L
OYoqkGcVvRdEjJDbVpb5KkeshvVnQpidMU5K+zlC+hMNnBZXF9J1v5DC3wQv
TV9qQk8ldyJny1dy0PGhbWW9Frj1ISkxyXNkwsHy13ESHfg5KE1XSxfJkKFz
5ns6dZGo3xfoPbxMJn6UK5A81kNVrSRzfY4cGsdlTgNvDEBlu59pNqPDZLQr
V3HMCBt9yhqvPZDHHZmj5KEcE96/pGxP/1kRrPyzgg2WxihPU7BivVWC0K49
3ukAgZPLk2yFVGUoqS7sLs7fgEDP5m6ZlQp8syLlqaWNiJXaDRZXq+JWVOLb
dM9NWOAZMqL8V+FVyuOvJ6WmyE7Ob1sYW42G0etBfMoMHn3ig55idfwzYVlv
/Z05Pr1zjGblaWBJWtP8k8QCBiqy/oXANXARObjYp1tCJpp55bFDE4OZaSJ+
6xaE3wHj3Iq1qOT2+um0WCH+92ilJ01rUTB/f1+BZCt2v55M5l/TwinVUoGj
zBp/BlR57vXVhmM5rY/83gbZiVXFF2x0EMBsuZ4SZ4udWXcre5QYcJnM3+g0
bIewp58U1UQM5NqOFUU6s+CVGfxBfFMXb735I+a99ngeaaseHLQO+W/MPoSG
OqDfffq9npke0lg8gekqRxQ2jB3wXdJDhfYGt2ejJJbYdgrR9fr48aJt01A/
oBBb84PZVQP4n+Ytzn12wo2mK+JSX0MopH6W27O0C12LbCVPwgjlbb5xhzT3
QNDOlsbOGGEWJdFSai/0j7SFNfqsR4j2R7ogdR+sTHkNGsL1GOk8vpo/5wxe
UEdosDUT1DjfsP2UC+qtWbV/85g4pl7GOjviCmePuhc7acZIch87WMd3A2/m
2KWqAGPIK1fcO0G6YyvjcpZjkzGUe6n09BkPbEoSRahZEjhzs0U/b9YTQ1yb
yZYMAq1Rtw0yJtno62KLz2cSyDpeqKw2w0a3aWixPY/AVXNDzeQFNkSiQv97
VwkYrMmKvShPoXwtoyPtBoEw9dLmNG0K8QXzZV73CTyit7p12VMwanwcMdhC
oEx95badXAoM7R52jpCAkeCPw71JFNb8OmvhJSIw3nG7KCaFgqKq1fBTCYGK
zZdqGvkUxjh/ed3tIqBlZVLpU0ShboBrFz5I4EKd7WGhmEKFTZ7m5mECzcG7
1M51UHhw8dH4wDsC8ft9PmzpppC/+evtA6Pf/vLfm2T3U0g+FcRgTRIIsLUp
jZuiwG1KmJr4QqDE4kGDwxyFGJ2bbcXTBM6TsfT5JQrhtd1J+nMEhLd2qEYq
cRCiNn20c55A/Zfqzu2qHBzz1XBKXSTg4lHyfF6dA79SCwNnGQFjmyNTj7Q4
OER3nVteJqBirOcav46D/wCzuy88
          "]]},
        Annotation[#, "Charting`Private`Tag#2"]& ]}, {}},
     {"WolframDynamicHighlight", <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
    StyleBox[
     DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
       Slot["HighlightElements"], 
       Slot["LayoutOptions"], 
       Slot["Meta"], 
       Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
           Annotation[{
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              Dashing[0.005, 0.01], 
              RGBColor[0.9, 0.5, 0.8]], 
             Line[CompressedData["
1:eJwV1nc8Vf8fB/CLjBK5ZIW4bjaVFPGl90cpTUWFhsiqrJBK2SOk0ELDqoxI
RhQNIyFkZiZ7b+65k2v8zu+v83g+znk8zjmf83m/Xodke93MgZNAIAhwEAj/
Px76KWH86kUtyFTU31pbW4MjWzxtJJZrgeEaqJY/sAbHPX7fib1UB67+NRn5
P9bATNY/O4b8G+jddVUvQ9fgks8wMfRDPSydKeqfF1iDW1o5PS4/mqDLsFy9
RmMV9Ku42DRiMywrvkmaFV6FUve8cK0DzSB0IS/YjLUCP36tf52X1gwv68as
On+uwK+b31uznFpglzCvX5HVCrS2kHSTaX+AIfPaSSNhGc74NVb1KrTCO5Xn
TfOhy9Ch7GMmbdEKT90mt4+5LsPfgDbnF19aIaiMz8cFLUO/RnjSU/828Eum
5jWOs2H6/gxXBF8HOM+R612ADVz7ixrdpf/CAH/+i5eCS7Az1rO81fQvxKa+
DrzAXoRLExoftcP/wj3FyePGE4vwNTo1dpnyF54ekClJrFgEz3+PL0b86ga2
K01C984iDHi5TCV79oAWNfFy7SwLBGuUejjf9cDlwfExrl4W6EsNNzj09sDH
v7bPbetZEP/jXL7a4V5olE7mfvCeBSaCxt5FMn3gm3qsx8+ZBd8zSDxNNf1Q
XyW5JYXChKmlHqbmaj9oNHc1UYeYsFGp3qtOcgA6Dd1sHduYoHc33FHj5AC8
brCcTi9iQqzc6hHqlwHoSFp6EhXAhOOu00IBMYMQW2TRUbiZCV95qpPi9Ibh
rxIxtNCMASFPZyHk9DCcdzUQJx9mwHE50cHrLsNw5lx3T5oBA/p07clHkoZB
Z2TYYVyZAVyunO/YHCPg5ROnb07Ar2/dl29TOwIVb5dzf3ykg6iNo9mJoRGY
XheUcTmTDn0zUVRd9gg0KdSGiqTQwYOnd4+Ixih8vH7+WnYUHeJ0fb5WPRqF
tpD7yrnX6NCfXPRT1XIMqo5ubO/ZRod36v324h5j0B/qvO6hNB08v/DwrIsc
A+5tVPKxzXRY13r2cO+3MXB8s1DK4qKDMg+tPkZ2HFoSCF6CIzTwdNnZQRsb
B33ZxviNGTRYp5s5UXpzEhQudHim6dBgkLzDZnv0JEzmnvUz1KRBqeCnzsT0
SSilas5OqtLg9kh5tW/nJGzy4c6x3kqDqZiuVD3dKeit1n/Qw02D5jHey5+X
pyBkzteBv5MKH1qiuhREp+Ggf9m4fQsVIr+LnIrVmIba0Nms2t9UOPBEFrwu
TQOxkzu3sJwKnw10ZHaVT8OF+Cf1gu+pkPDM8e+HkBmISC/wqgqiwp2AmVMy
CTNQFpZw4bcvFcydPGseFs7AMfh5799tKmxC/kXOozOAValf2eJGheDp2FgV
41nYv3V/idAFKlzdX2WatmEOlIyafrRqU0FrgVyX8Hgelnz4zC3oGIxt1/Ta
mj0PRYHidroUDJ677tuaUj0PfWdHXijMYrA6Zen5lj0Pl6LREelRDEaxQwLt
uxbgaBRhZ1A7BvmzPp/+JSxA0EKwpUwxBhuigiOlsxZAR5Hj0atCDOzV71tb
FS1AdhJFgpyPgZhz3Pr+lgXoVyXNn8jCwHciz2qIhwKP6HcvEhMxODw8yj3p
ToEp7YovRqEYvAme6Vbxp8BsX4CTWRAGbBI11+kBBfJETudd9ccgx4ZwfiaN
AqMzg8053hhs7tuSM99Nge0DOgYprhj0d500ZxhhAKz7AYLnMNjrba6mY4bB
7m0nHqaYY/BE3IrgbY2B4gfhcL0zGBiZO2Ut3sEgTPwbKewkBlmtoavLORiU
SshM3j2Ewa3GL+lcklR4RFr34c8eDK5aj26yVaBCaWC2NWE3BhcWhO6Ua1KB
sRpwd/cuDJDw1WN+R6nQYjDWkLsdXx9zsQWGD36eVK6FKWGwPGZ47mwEFW7Y
5LuZKWIwf9u1ouAZFcRvi/UWb8Og7UXlM/cPVGjuouk+J2GQ3OupO9VHhU+k
TfopUvjzuyW9OTxNBfX29+c1t2AQulbLn8GkQlGxhneNBAZOJFKfnRANVr69
iOUTw9/boSm415AGXI8aspqEMKiZUatvTqVBiZGLshcvBl/9LPbsyKdBn72+
tS0PBh8EQ5KiSmhQVrBN25wbv9/ObvejHTRw2Cb3wYQLAyuvCNFKXjqcqJDY
GrxGgVPchf7y+Fx6dlYUJqxSYH9c/3igHB3K04pLv69QQLlY+6uBLh0irWUk
BJYpgLFHLhU50eHr8IjpHIsCIw+FakRv02HDJR6aFu5OGX1NrxA6THglD/gz
KfAdnnJpJtCB4NQYuo1BgZzmUpeYd3QQMdyxK4BOgdeXp9pnC+ngmJ4o2k+j
QFiI4busBjoECug65VAp4L3Zlbi+mw6yfJotMrid057fvTKG51JE/bknGP78
v+aPb1ujQ6Zx+PdICgUOWEp9DuZnQHdMTJQgbu3JQ7KD4gxYu5/tGr9AASn+
JEriTgZ0dm08UjxPAdZBAS/ufQz4WypWZoy7I9CX4XKMAWF7PYV65yhQ+G3a
u82SAXvvWul4437COM/+z5EBxsVi2yVxu2vW+b29wYD1Sj1zZbMUOOGiS+AP
YkDX0vQNF9x8Q+Lc3a8YsPxmuKBjhgJj0uHhhpkMIAwY2z3DXWnBWJ/5mQEe
p+fLLHC/eeLwUKiSAemaEpVyuAMa2gS9WxgwMkhwmp+mwEU+o8f9fQwQNpLK
/olb70CBiPEMA/IU4V4ibgl/+bicRQYkyZgs+OJmFD+WEONlQtl3lYnLuNuo
hFd+eK9Q4guuHMedv91dZpTEBNEDDdf0cUdf608+vgPvLTPLSU3cLqkm8oX6
TCiy1B5Ux320vyRV6igT6FOHj2vgVt6ioRRiwYSMBA8FLdw8ZxMyp+yZkMPx
5Mo+3MMx/OpmnngvfnggcBJ3ed3dnC94z+nvQcIOuJO4p3aSopgQovbYPRC3
LzpXEPGSCW+22ZBf4z7vU7NnIYMJtwujFX7h3vtZp9jiExOG3VY9MNyilHS9
sgomED0DuMj4emFqYiWKzUwYKeVst8Td7HgPonuZYNXCNfQUd85r2g/6FBPM
iDyKbbgf9NgZWbGYkDj2MEES/15XxVurK7lZIPpFytAe9yGz/UfURVjweGHP
pkLc26Lyfz+VY8E07RLnevz7c9bImbA1WLCosUXMDneJwZpZ3WEWPO09E6WI
76eX3m7tmuYsaCL/G4/B7V3Qa/HCjgWy+zhMV3HvVvl+8ao/Cy5G6xlM4fsz
a/MdR55CFkyyytdW8P0dcXJiwvUHCxz/SzONwfe/Q6SFc3sjCz4/MopWwOdF
jqDtnjrJAi2Rik82+DzFT2N39ssuQv6JlUNEfB69FG2XM9UXIeNP8O1a3GaX
W/yJeouwEEjzCFukgGBnbsjAmUX4/EH0kyCbAqEVLlH+kYtQGJvCa4nngYs6
v09G/CLED53m2oXnxem4zKvNqYuwl1zjL0TAQN5p7IB82SJMWO4f6+bAoJxo
s1RFXYT7YWlCaXj+sG1OXxGwWoLfLRYZ/IIYDNVRzmg7LcE3eeKc2iYM6nY/
2m99ewlc/yv3PYXn23O+Bpn8x0vAv2OfQ7owBtp5h9rOVC9BF7/b+nviGHiu
6Rom7GCDAsfBtg3yGJy/1rW9Sp8NDebvpdzIGBi23pKeO8IGPjkO73Y8j4Uy
Cphgz4aHyXp2eXh+55ho5Aw/Z8Pdt48+xWlgMJkoJ6XGuQwh8a/+yethYKPP
S//StgyF9xgNCnjfDMTX3SIMLgMIhY2MWmBwmRrFOjS7DOdLJA0y8X6yzdq8
3Mq9AvLVrtm6Vhg4SMhzzWmvwKHgrONB9nie0/SJ8i/w80ph3Zk3MLiR7akR
abUKsv5H+s2eYUDj1c5tvrYKpHTnoNtxGHjZLe4Uv7UKVwNsVJOf4/21JXB3
avQqSFX33WcmYOAdEfVfadkqXFekm9Sn4X1s/+4IRloDcsPwzXV4n4dJ9zmc
H1sDj5Qs29Q+DCikUUIWdQ2QwQFBq0H8/UUYDb4EAipXfysgOYLBFsmVq/UC
BHRImbn2chIDjMyf7KxMQPc0rgRU0zBI0VXiz7IiIGvzPTe/8lNh1d56WLGG
gC4uxWVv0KdC8bemp3KJHCjYT7+DlkYFvSIHNYu3HOjg/WcCeplUKPnIrojK
5EBznOIdQdlUqMhUwpY+cSC+/U1ikgVU+B0fcKq9kQMprXrrO+L/V303dghE
EjjRyRGi0d1/VOBWjwmj2nGiPYVWycEiNDBLMLlTrcqF9nEK/x2KpIHCpYLK
F3nrkPe5nQrLMXQ4bxW195EFD/q+uVgnC8/NwhhuTd0hXpThLH58Jz637muY
KXf0enQ6yP62Su4iOJyq7lrV5EdyN3VS5C6wIaBNZyTry0aURjP+/HbDCrBj
t0rctRVEkmWJZ+w41yAh8m0ze24TWnBz/+jgR0An+xotTzUKIZLxJ/Oe1xxo
dnyfr+5rIorSVT4s3s6JZPhXB9kOwsjbinbKhmcdWq1n/jv5nwgiEsmfXzty
I893SMKPczPy7ZxKca7kQcFevrw/qjYjNbt8ntEdfOhAPxYZ90IUKfz8M+Tw
Zz2Ktys+ddBaDNnYTgh0uvOjhLDirHt7xFHpg0e5IScEkMHL90U9vBKo4fIJ
1sC+Tcjj1yyPQL0EOuxmdOlArBAyf+o01ZgiibYL2yh05xJRg7e2kNOVLaj2
xJBZ+C9hNGhCn5BSlUIoT//y9UkRlP5z7qz1ihTiozMs07VF0YqpDrdvhTQS
8mmd2RAohrgDvh5WfS6DJNNq/f2WxFFy1cPGfOutyDb1oIOshyTqWDblPUWW
RQNS2t5+9C2o9I9pWwBTFgm/HTf9ViCNpC83e1RekkOVze6veF23Ik3l2J/E
OjkULMDHZmjJodgrrW5OWiTEz6USsV2fhCq0dL/lxpJQ+Em3QB1DeWR88nuL
AUEexfc4Bki6klEs0/F+sZ08Wk90ZjbFbkO7JB683Fclj758/ffTpFYBKUXU
3xTYQUYdp72LklSV0GjoHqzmMRntM4nj7A9XRn0dpo1BT8lIIVVelBytjLqU
3bL0YskoqC3l89Vnyqi+Pt02+zkZlfszM1gpyqhws0RrTDIZZQnlmqh9VUbB
qUsF5h/IiLhQwtkzo4xkK8tujtSQETW4qNn1tAqSEOsxTawjo+u/mkNGzqng
v5ssDfN6Mpq/c+/PRRsVxLNRc+xXExkNe18wMnNVQXOn35i/7yAjD0Es9FS4
Cvo+HKrjOUJGT8QetL78poI+73ktojZGRttfururVaigvPCS+eFxMsr+fT63
pEYFvVVjZJydJqNDEZ2bx9tVUOSNKxK6GBm1xGfdP7GggkKrQmgUKhmZfp01
nGaoIH/xlOYsOhmlqTolR66oIM9vXRHSi2RUaZR5rHGDKnIRoNu3L5HRQzHd
V55EVeRoTTSMXiYjUljCYwkJVWSTryFjvIqvl5LejvKtqugc19HFtTUyehft
7XVNQRX9D9ipfqw=
              "]]}, "Charting`Private`Tag#1"], 
           Annotation[{
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[0.2, 0.7, 1]], 
             Line[CompressedData["
1:eJwVjns0lAkAR0fjsUKRMPJqfCUrjiQ0ku+nl2WF+WazpbOIZFeOotWRhJgk
5XXszJZQlhSVTRzvppNXTNOMGNYWSh4lRUTeY9s/7rnn/neZ/ieowBU0Gm3/
N/73vgaG8/VrrWQl53Dot4TLunA/xmIr+Sm00X63Lg1uYc/O8HyEZM+qIeaJ
rTRQRjH30ohnpOLlREbCURp8zg5ocO+LSKnJ4kTeUxpOW5f0hDyRkLElyt6j
l+TQ8YLJujHVTr6rk3ddSaODvqtSfFL/X3LWLWPoSq0CahSbc/n2A2RU5/4L
OYoqkGcVvRdEjJDbVpb5KkeshvVnQpidMU5K+zlC+hMNnBZXF9J1v5DC3wQv
TV9qQk8ldyJny1dy0PGhbWW9Frj1ISkxyXNkwsHy13ESHfg5KE1XSxfJkKFz
5ns6dZGo3xfoPbxMJn6UK5A81kNVrSRzfY4cGsdlTgNvDEBlu59pNqPDZLQr
V3HMCBt9yhqvPZDHHZmj5KEcE96/pGxP/1kRrPyzgg2WxihPU7BivVWC0K49
3ukAgZPLk2yFVGUoqS7sLs7fgEDP5m6ZlQp8syLlqaWNiJXaDRZXq+JWVOLb
dM9NWOAZMqL8V+FVyuOvJ6WmyE7Ob1sYW42G0etBfMoMHn3ig55idfwzYVlv
/Z05Pr1zjGblaWBJWtP8k8QCBiqy/oXANXARObjYp1tCJpp55bFDE4OZaSJ+
6xaE3wHj3Iq1qOT2+um0WCH+92ilJ01rUTB/f1+BZCt2v55M5l/TwinVUoGj
zBp/BlR57vXVhmM5rY/83gbZiVXFF2x0EMBsuZ4SZ4udWXcre5QYcJnM3+g0
bIewp58U1UQM5NqOFUU6s+CVGfxBfFMXb735I+a99ngeaaseHLQO+W/MPoSG
OqDfffq9npke0lg8gekqRxQ2jB3wXdJDhfYGt2ejJJbYdgrR9fr48aJt01A/
oBBb84PZVQP4n+Ytzn12wo2mK+JSX0MopH6W27O0C12LbCVPwgjlbb5xhzT3
QNDOlsbOGGEWJdFSai/0j7SFNfqsR4j2R7ogdR+sTHkNGsL1GOk8vpo/5wxe
UEdosDUT1DjfsP2UC+qtWbV/85g4pl7GOjviCmePuhc7acZIch87WMd3A2/m
2KWqAGPIK1fcO0G6YyvjcpZjkzGUe6n09BkPbEoSRahZEjhzs0U/b9YTQ1yb
yZYMAq1Rtw0yJtno62KLz2cSyDpeqKw2w0a3aWixPY/AVXNDzeQFNkSiQv97
VwkYrMmKvShPoXwtoyPtBoEw9dLmNG0K8QXzZV73CTyit7p12VMwanwcMdhC
oEx95badXAoM7R52jpCAkeCPw71JFNb8OmvhJSIw3nG7KCaFgqKq1fBTCYGK
zZdqGvkUxjh/ed3tIqBlZVLpU0ShboBrFz5I4EKd7WGhmEKFTZ7m5mECzcG7
1M51UHhw8dH4wDsC8ft9PmzpppC/+evtA6Pf/vLfm2T3U0g+FcRgTRIIsLUp
jZuiwG1KmJr4QqDE4kGDwxyFGJ2bbcXTBM6TsfT5JQrhtd1J+nMEhLd2qEYq
cRCiNn20c55A/Zfqzu2qHBzz1XBKXSTg4lHyfF6dA79SCwNnGQFjmyNTj7Q4
OER3nVteJqBirOcav46D/wCzuy88
              "]]}, "Charting`Private`Tag#2"]}}, {}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0.2, 10}, {0., 76.41420223855691}}, 
           "Frame" -> {{True, True}, {True, True}}, "AxesOrigin" -> {0, 0}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[0.2, 0.7, 1]], 
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              Dashing[0.005, 0.01], 
              RGBColor[0.9, 0.5, 0.8]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>]]& )[<|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{0.2, 10}, {0., 76.41420223855691}}, 
          "Frame" -> {{True, True}, {True, True}}, "AxesOrigin" -> {0, 0}, 
          "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             RGBColor[0.2, 0.7, 1]], 
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             Dashing[0.005, 0.01], 
             RGBColor[0.9, 0.5, 0.8]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              (Identity[#]& )[
               Part[#, 1]], 
              (Identity[#]& )[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>],
      ImageSizeCache->{{258.0450773235408, 
       328.0955668633108}, {-37.98976375587729, -3.1337570834423474`}}],
     Selectable->False]},
   Annotation[{{{{}, {}, 
       Annotation[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[2], 
          Dashing[0.005, 0.01], 
          RGBColor[0.9, 0.5, 0.8]], 
         Line[CompressedData["
1:eJwV1nc8Vf8fB/CLjBK5ZIW4bjaVFPGl90cpTUWFhsiqrJBK2SOk0ELDqoxI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          "]]}, "Charting`Private`Tag#1"], 
       Annotation[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[2], 
          RGBColor[0.2, 0.7, 1]], 
         Line[CompressedData["
1:eJwVjns0lAkAR0fjsUKRMPJqfCUrjiQ0ku+nl2WF+WazpbOIZFeOotWRhJgk
5XXszJZQlhSVTRzvppNXTNOMGNYWSh4lRUTeY9s/7rnn/neZ/ieowBU0Gm3/
N/73vgaG8/VrrWQl53Dot4TLunA/xmIr+Sm00X63Lg1uYc/O8HyEZM+qIeaJ
rTRQRjH30ohnpOLlREbCURp8zg5ocO+LSKnJ4kTeUxpOW5f0hDyRkLElyt6j
l+TQ8YLJujHVTr6rk3ddSaODvqtSfFL/X3LWLWPoSq0CahSbc/n2A2RU5/4L
OYoqkGcVvRdEjJDbVpb5KkeshvVnQpidMU5K+zlC+hMNnBZXF9J1v5DC3wQv
TV9qQk8ldyJny1dy0PGhbWW9Frj1ISkxyXNkwsHy13ESHfg5KE1XSxfJkKFz
5ns6dZGo3xfoPbxMJn6UK5A81kNVrSRzfY4cGsdlTgNvDEBlu59pNqPDZLQr
V3HMCBt9yhqvPZDHHZmj5KEcE96/pGxP/1kRrPyzgg2WxihPU7BivVWC0K49
3ukAgZPLk2yFVGUoqS7sLs7fgEDP5m6ZlQp8syLlqaWNiJXaDRZXq+JWVOLb
dM9NWOAZMqL8V+FVyuOvJ6WmyE7Ob1sYW42G0etBfMoMHn3ig55idfwzYVlv
/Z05Pr1zjGblaWBJWtP8k8QCBiqy/oXANXARObjYp1tCJpp55bFDE4OZaSJ+
6xaE3wHj3Iq1qOT2+um0WCH+92ilJ01rUTB/f1+BZCt2v55M5l/TwinVUoGj
zBp/BlR57vXVhmM5rY/83gbZiVXFF2x0EMBsuZ4SZ4udWXcre5QYcJnM3+g0
bIewp58U1UQM5NqOFUU6s+CVGfxBfFMXb735I+a99ngeaaseHLQO+W/MPoSG
OqDfffq9npke0lg8gekqRxQ2jB3wXdJDhfYGt2ejJJbYdgrR9fr48aJt01A/
oBBb84PZVQP4n+Ytzn12wo2mK+JSX0MopH6W27O0C12LbCVPwgjlbb5xhzT3
QNDOlsbOGGEWJdFSai/0j7SFNfqsR4j2R7ogdR+sTHkNGsL1GOk8vpo/5wxe
UEdosDUT1DjfsP2UC+qtWbV/85g4pl7GOjviCmePuhc7acZIch87WMd3A2/m
2KWqAGPIK1fcO0G6YyvjcpZjkzGUe6n09BkPbEoSRahZEjhzs0U/b9YTQ1yb
yZYMAq1Rtw0yJtno62KLz2cSyDpeqKw2w0a3aWixPY/AVXNDzeQFNkSiQv97
VwkYrMmKvShPoXwtoyPtBoEw9dLmNG0K8QXzZV73CTyit7p12VMwanwcMdhC
oEx95badXAoM7R52jpCAkeCPw71JFNb8OmvhJSIw3nG7KCaFgqKq1fBTCYGK
zZdqGvkUxjh/ed3tIqBlZVLpU0ShboBrFz5I4EKd7WGhmEKFTZ7m5mECzcG7
1M51UHhw8dH4wDsC8ft9PmzpppC/+evtA6Pf/vLfm2T3U0g+FcRgTRIIsLUp
jZuiwG1KmJr4QqDE4kGDwxyFGJ2bbcXTBM6TsfT5JQrhtd1J+nMEhLd2qEYq
cRCiNn20c55A/Zfqzu2qHBzz1XBKXSTg4lHyfF6dA79SCwNnGQFjmyNTj7Q4
OER3nVteJqBirOcav46D/wCzuy88
          "]]}, "Charting`Private`Tag#2"]}}, {}}, <|
    "HighlightElements" -> <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
     "LayoutOptions" -> <|
      "PanelPlotLayout" -> <||>, 
       "PlotRange" -> {{0.2, 10}, {0., 76.41420223855691}}, 
       "Frame" -> {{True, True}, {True, True}}, "AxesOrigin" -> {0, 0}, 
       "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
       "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
         Directive[
          Opacity[1.], 
          AbsoluteThickness[2], 
          RGBColor[0.2, 0.7, 1]], 
         Directive[
          Opacity[1.], 
          AbsoluteThickness[2], 
          Dashing[0.005, 0.01], 
          RGBColor[0.9, 0.5, 0.8]]}, 
       "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), 
         "ScalingFunctions" -> {{Identity, Identity}, {Identity, Identity}}|>,
        "Primitives" -> {}, "GCFlag" -> False|>, 
     "Meta" -> <|
      "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
       Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox["\"t\"", HoldForm], TraditionalForm], 
    FormBox[
     TagBox["\"a(t)\"", HoldForm], TraditionalForm]},
  AxesOrigin->{0, 0},
  AxesStyle->Directive[
    GrayLevel[0], 
    Thickness[Large]],
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      TagBox[
       StyleBox["\"\[Theta](t)\"", Bold, 12, StripOnInput -> False], 
       HoldForm], TraditionalForm], None}, {
     FormBox[
      TagBox[
       StyleBox["\"t\"", Bold, 12, StripOnInput -> False], HoldForm], 
      TraditionalForm], None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{Automatic, Automatic},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0.2, 10}, {0., 76.41420223855691}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.9558158600115*^9, 3.955815993814885*^9, {3.955816274047729*^9, 
   3.955816292424593*^9}, 3.955816547324608*^9, {3.955817132777769*^9, 
   3.955817145373378*^9}, {3.9558187106943483`*^9, 3.9558187143676558`*^9}, 
   3.955818995006351*^9, 3.9558196850179577`*^9, 3.95581996321411*^9, {
   3.955820411301539*^9, 3.9558204345420113`*^9}, {3.955820479902739*^9, 
   3.955820493302288*^9}, {3.955820624088286*^9, 3.95582064105825*^9}, {
   3.9558206874036493`*^9, 3.955820754414817*^9}, {3.9558207853459597`*^9, 
   3.9558208114580383`*^9}, {3.955821049344543*^9, 3.955821059320796*^9}, 
   3.9558210907436543`*^9, 3.9558833237792883`*^9, {3.956115394013235*^9, 
   3.956115485564241*^9}, 3.9561155666143923`*^9, 3.956115615256754*^9, 
   3.956115673234507*^9, 3.956115724382304*^9, 3.956115760496838*^9, {
   3.956115802956244*^9, 3.95611582783187*^9}, {3.956187691588325*^9, 
   3.956187703604608*^9}, 3.956260400006027*^9, 3.9562604392264347`*^9, {
   3.956260479398027*^9, 3.9562605099103813`*^9}, 3.957218097489191*^9, {
   3.957218499345228*^9, 3.9572185081016083`*^9}, {3.957218538866159*^9, 
   3.9572185472430363`*^9}, {3.957218593078059*^9, 3.9572186271991663`*^9}, 
   3.957218698814513*^9, 3.9572188609440002`*^9, 3.957219148500243*^9, 
   3.957219650665367*^9, 3.957219752663561*^9, {3.957220025238583*^9, 
   3.9572200490849457`*^9}, {3.95722009903596*^9, 3.9572201075407467`*^9}, 
   3.9572204638686047`*^9, 3.957220510389227*^9, 3.957220548447959*^9, 
   3.957220688854331*^9, 3.957220765912745*^9, 3.957220843630414*^9, 
   3.957229188321711*^9, {3.957229250222402*^9, 3.957229277581118*^9}, {
   3.957229408795044*^9, 3.957229461251698*^9}, {3.957229662664536*^9, 
   3.9572297767134457`*^9}, {3.9572298860558662`*^9, 3.957229912699519*^9}, {
   3.957255536239643*^9, 3.9572555633465137`*^9}, {3.957255715224588*^9, 
   3.95725572275177*^9}, 3.957256046643208*^9, {3.9572561000686007`*^9, 
   3.957256104669353*^9}, 3.9592300638549767`*^9, 3.9592306915746517`*^9, 
   3.959230772019557*^9, 3.9592308063245583`*^9, 3.959273709874772*^9, 
   3.959274047058393*^9, 3.959274122461763*^9, 3.9592742737077427`*^9, 
   3.959274502569104*^9, {3.959275096318427*^9, 3.959275103488998*^9}, 
   3.959275323065339*^9, 3.959275446458078*^9, 3.9592756796248198`*^9, {
   3.959275880206808*^9, 3.959275890474496*^9}, 3.959275966686008*^9, 
   3.959276005206523*^9, 3.959276697636932*^9, {3.9592769759338217`*^9, 
   3.9592769838198967`*^9}, 3.959277056101201*^9, {3.959374793300222*^9, 
   3.959374808061461*^9}, 3.959643227713695*^9, 3.9596433844308853`*^9, 
   3.9596751655118923`*^9, 3.9596832583251047`*^9, 3.9596840202284727`*^9, 
   3.9596841574361477`*^9, {3.959684326599409*^9, 3.9596843425518312`*^9}, {
   3.95968439418637*^9, 3.959684401172145*^9}, 3.959684597294984*^9, 
   3.959684670585869*^9, 3.959735096301446*^9},
 CellLabel->
  "Out[893]=",ExpressionUUID->"501bbe58-02fb-4d9f-a268-227758cc59ae"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"dHubCFree", "[", "t_", "]"}], "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"HubCFree", "[", "t", "]"}], ",", "t"}], "]"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.955815926637353*^9, 3.9558159297358923`*^9}},
 CellLabel->
  "In[894]:=",ExpressionUUID->"bca8c7cd-8600-460c-a7fd-540a3cd38679"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"OmSFree", "[", "t_", "]"}], "=", 
   RowBox[{
    RowBox[{"-", "1"}], "-", 
    RowBox[{
     RowBox[{"2", "/", "3"}], "*", 
     RowBox[{
      RowBox[{"dHubCFree", "[", "t", "]"}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"HubCFree", "[", "t", "]"}], ")"}], "^", "2"}]}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.955815888338979*^9, 3.955815933417877*^9}},
 CellLabel->
  "In[895]:=",ExpressionUUID->"dc20986d-3455-4859-abd4-e62eaa318560"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"OmSFree", "[", "t", "]"}], ",", " ", 
      RowBox[{"OmS", "[", "t", "]"}]}], "}"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "0.5", ",", "6"}], "}"}], ",", " ", 
   RowBox[{"PlotRange", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"0", "-", "1.5"}], ",", "1"}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Dashing", "[", 
         RowBox[{"0.005", ",", "0.01"}], "]"}], ",", 
        RowBox[{"RGBColor", "[", 
         RowBox[{"0.9", ",", "0.5", ",", "0.8"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"RGBColor", "[", 
        RowBox[{"0.2", ",", "0.7", ",", "1"}], "]"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"GridLines", "->", "Automatic"}], ",", 
   RowBox[{"GridLines", "->", "Automatic"}], ",", 
   RowBox[{"Frame", "->", "True"}], ",", " ", 
   RowBox[{"AxesLabel", "->", 
    RowBox[{"{", 
     RowBox[{"\"\<t\>\"", ",", "\"\<a(t)\>\""}], "}"}]}], ",", " ", 
   RowBox[{"FrameLabel", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<t\>\"", ",", "Bold", ",", "12"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{
        RowBox[{"TraditionalForm", "[", 
         RowBox[{
          RowBox[{"Subscript", "[", 
           RowBox[{"w", ",", "s"}], "]"}], "[", "t", "]"}], "]"}], ",", 
        "12"}], "]"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9558160991702967`*^9, 3.955816138866372*^9}, {
   3.955816187670457*^9, 3.955816215876574*^9}, {3.955816770158763*^9, 
   3.955816824280058*^9}, {3.955820083470518*^9, 3.9558201295474167`*^9}, {
   3.955820590128022*^9, 3.955820609730434*^9}, {3.955821129509904*^9, 
   3.955821141261999*^9}, {3.955883365242375*^9, 3.955883405205471*^9}, {
   3.9561879811700583`*^9, 3.9561879944430933`*^9}, {3.9562604121569777`*^9, 
   3.9562604122139387`*^9}, 3.957218788225417*^9, {3.957218864879353*^9, 
   3.957218865022485*^9}, {3.957229196981771*^9, 3.957229204770876*^9}, {
   3.957229470885228*^9, 3.957229474258422*^9}, {3.95722966987535*^9, 
   3.95722967321994*^9}, {3.9572298924377537`*^9, 3.957229894303521*^9}, {
   3.9572299254913797`*^9, 3.957229933870371*^9}, 3.957255561009001*^9},
 CellLabel->
  "In[896]:=",ExpressionUUID->"5ea59d72-4ed7-4a52-abdd-ffaf8814f70b"],

Cell[BoxData[
 GraphicsBox[
  InterpretationBox[{
    TagBox[{{{}, {}, 
       TagBox[
        {RGBColor[0.9, 0.5, 0.8], AbsoluteThickness[2], Opacity[1.], Dashing[
         0.005, 0.01], LineBox[CompressedData["
1:eJwVz3tUjHkcBvARRUMxzdS7wnaRLSVH5qDcft9ak0bZs7E6KHRTw6htVtKi
RdJNLmm3nS4iZaXYLrOUkt+MTSmblGK6jbdGDdM0b5tKl6F994/nPOdzzvPP
YxX4446DegwGYzud/9u1xW0jg0GiKxE7pX4PJMjY5Fp9sxGJGA8Xe80/IUEd
3p988haRaNUJlbhskwRFNheJ3NfR+3N+iQ01ZajgJed2SjiJgITfvVpKkXFT
P2thN4nOaMPNq9qKUdfzZJVTZQ+CnCvKOJsCFPW05WpQpBLB3Cl53MQV9CDq
wCN7rgr59/l9Yu4pxHeL/0kQlKnRjZEOSC6vxvVvlpaYWWqRc+RODR6txeOK
ql0czRCq0N9YF5/VhFWmPvm7C4aRcc1Y162KV7irKLzrRdII2nu6hTHe8AYf
dNG5xQSOoX6h71cnf+3Ez5gnJkMWjaOVh9tehqkU2GlDVFbsxAS6qag2sLfu
wceKAy+2l08h9Saxw470Xrx9Uc09Qdhn9LhVj+GpUmL7/rzy5R7TKNEvJGvv
2j4cMelimHaWAXbrO5j8nf34O6cAh0LRDChZdeDeEaEKjymfBO/bpweK5IKf
zYPe45SKbPeVLjMhlXm1yof7Aec/WrNEbDsLhGY2wZu+fMCFve7ZFgb6sLw9
17LxthpznYkF8EkfhMmeN9o8B3C8oXWWTmkAvgmuw/UdA7hWl//itXQ2NDQI
FBe8NTjJQjXGL5kD+4+KW0f/1mCX4Ny6jsuG0Dn4bkOR9SCW2KQXzxYy4dBv
RkW7jg3iEs62lMbdc2GFkc9QY80gzvwmilW6dh5kBoRKQwy0eLYg4IKjrRFo
o7+u4vK0ePOyhMXubGN4GtY5FXRSiwNnLfM5RRmDy+3w7+cVaLEhOzbOUzEf
GlNC+2tbtLgpt8gxe/8CIFPHfNWjWjx9XJJPPl8Anyk5Gcah8FCfebrIjQWV
gWVeuU4Ulgc/9mWVsmBytVffDT6Fz56UZX22M4FinpVdgj+FrfIYJeNiE3Dc
E3Bmx1EK/zGnu0lmwAbncj2T7HMU1ugvPPwmhg0dPF6qfRqFl3NS5VMaNogz
EqI11ylsWymQHTnIgbxTOSTnLoWZOd33izo5YC/4yD7/gMLvrl76ZYJvCn85
KxRmmMKnLa7L0mSmcP6njx9c6yjMqh6Qb3QyA9LjvWCkkcKJ4rYpSY4ZbI3o
FsheUVg21yLjuCkBLoKZ1tva6X+X85nb4gjgiO4MtHZTeGuXb69zPAFHvmVq
VbRz7NiVtokE6Lzr+iZpe8nOHtJPIUAtF923VFD4zvD+Z9I0Anie/NdC2oG7
FsavyyPAMHd0KeMthVvNL81Y9oSAcP3aJVYkhR1Cee3sGgKYPWXy1bRjJboS
vVoC3ro3JW2hvcpL6E/WE7C5vPhFKO2LMR44q5mAa9xq5T3a7qRejEkPAR5z
DoNzD4Wvraj8YYaSgKl0bgCf9ki0aMXQOwK2H7sUvZf2TRbZ2fiegFJy/oVT
tKfdqtcnDREgzuxHUto+lyNNoocJ2PfvW9Nm2n92OqhDRgiwSc/o7aHtF5mZ
sWWc/qsO9p/ZS2GJ1FvEnSTA0SKWxaHNNDLkW+sImFcY9dCGdsAeqSXrCwER
rh6719CuuHV8fHqagKB03SCP9n8Y+IS6
          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ], 
       TagBox[
        {RGBColor[0.2, 0.7, 1], AbsoluteThickness[2], Opacity[1.], 
         LineBox[CompressedData["
1:eJwd2Hc8ld8fAHB7jzueex+Vr9FAEkUppe4nRaiMlKiorKgoJSNaiiijhMoo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          "]]},
        Annotation[#, "Charting`Private`Tag#2"]& ]}, {}},
     {"WolframDynamicHighlight", <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
    StyleBox[
     DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
       Slot["HighlightElements"], 
       Slot["LayoutOptions"], 
       Slot["Meta"], 
       Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
           Annotation[{
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              Dashing[0.005, 0.01], 
              RGBColor[0.9, 0.5, 0.8]], 
             Line[CompressedData["
1:eJwVz3tUjHkcBvARRUMxzdS7wnaRLSVH5qDcft9ak0bZs7E6KHRTw6htVtKi
RdJNLmm3nS4iZaXYLrOUkt+MTSmblGK6jbdGDdM0b5tKl6F994/nPOdzzvPP
YxX4446DegwGYzud/9u1xW0jg0GiKxE7pX4PJMjY5Fp9sxGJGA8Xe80/IUEd
3p988haRaNUJlbhskwRFNheJ3NfR+3N+iQ01ZajgJed2SjiJgITfvVpKkXFT
P2thN4nOaMPNq9qKUdfzZJVTZQ+CnCvKOJsCFPW05WpQpBLB3Cl53MQV9CDq
wCN7rgr59/l9Yu4pxHeL/0kQlKnRjZEOSC6vxvVvlpaYWWqRc+RODR6txeOK
ql0czRCq0N9YF5/VhFWmPvm7C4aRcc1Y162KV7irKLzrRdII2nu6hTHe8AYf
dNG5xQSOoX6h71cnf+3Ez5gnJkMWjaOVh9tehqkU2GlDVFbsxAS6qag2sLfu
wceKAy+2l08h9Saxw470Xrx9Uc09Qdhn9LhVj+GpUmL7/rzy5R7TKNEvJGvv
2j4cMelimHaWAXbrO5j8nf34O6cAh0LRDChZdeDeEaEKjymfBO/bpweK5IKf
zYPe45SKbPeVLjMhlXm1yof7Aec/WrNEbDsLhGY2wZu+fMCFve7ZFgb6sLw9
17LxthpznYkF8EkfhMmeN9o8B3C8oXWWTmkAvgmuw/UdA7hWl//itXQ2NDQI
FBe8NTjJQjXGL5kD+4+KW0f/1mCX4Ny6jsuG0Dn4bkOR9SCW2KQXzxYy4dBv
RkW7jg3iEs62lMbdc2GFkc9QY80gzvwmilW6dh5kBoRKQwy0eLYg4IKjrRFo
o7+u4vK0ePOyhMXubGN4GtY5FXRSiwNnLfM5RRmDy+3w7+cVaLEhOzbOUzEf
GlNC+2tbtLgpt8gxe/8CIFPHfNWjWjx9XJJPPl8Anyk5Gcah8FCfebrIjQWV
gWVeuU4Ulgc/9mWVsmBytVffDT6Fz56UZX22M4FinpVdgj+FrfIYJeNiE3Dc
E3Bmx1EK/zGnu0lmwAbncj2T7HMU1ugvPPwmhg0dPF6qfRqFl3NS5VMaNogz
EqI11ylsWymQHTnIgbxTOSTnLoWZOd33izo5YC/4yD7/gMLvrl76ZYJvCn85
KxRmmMKnLa7L0mSmcP6njx9c6yjMqh6Qb3QyA9LjvWCkkcKJ4rYpSY4ZbI3o
FsheUVg21yLjuCkBLoKZ1tva6X+X85nb4gjgiO4MtHZTeGuXb69zPAFHvmVq
VbRz7NiVtokE6Lzr+iZpe8nOHtJPIUAtF923VFD4zvD+Z9I0Anie/NdC2oG7
FsavyyPAMHd0KeMthVvNL81Y9oSAcP3aJVYkhR1Cee3sGgKYPWXy1bRjJboS
vVoC3ro3JW2hvcpL6E/WE7C5vPhFKO2LMR44q5mAa9xq5T3a7qRejEkPAR5z
DoNzD4Wvraj8YYaSgKl0bgCf9ki0aMXQOwK2H7sUvZf2TRbZ2fiegFJy/oVT
tKfdqtcnDREgzuxHUto+lyNNoocJ2PfvW9Nm2n92OqhDRgiwSc/o7aHtF5mZ
sWWc/qsO9p/ZS2GJ1FvEnSTA0SKWxaHNNDLkW+sImFcY9dCGdsAeqSXrCwER
rh6719CuuHV8fHqagKB03SCP9n8Y+IS6
              "]]}, "Charting`Private`Tag#1"], 
           Annotation[{
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[0.2, 0.7, 1]], 
             Line[CompressedData["
1:eJwd2Hc8ld8fAHB7jzueex+Vr9FAEkUppe4nRaiMlKiorKgoJSNaiiijhMoo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              "]]}, "Charting`Private`Tag#2"]}}, {}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0., 5.999999887755102}, {-1.5, 1.}}, 
           "Frame" -> {{True, True}, {True, True}}, "AxesOrigin" -> {0, 0}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[0.2, 0.7, 1]], 
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              Dashing[0.005, 0.01], 
              RGBColor[0.9, 0.5, 0.8]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>]]& )[<|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{0., 5.999999887755102}, {-1.5, 1.}}, 
          "Frame" -> {{True, True}, {True, True}}, "AxesOrigin" -> {0, 0}, 
          "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             RGBColor[0.2, 0.7, 1]], 
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             Dashing[0.005, 0.01], 
             RGBColor[0.9, 0.5, 0.8]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              (Identity[#]& )[
               Part[#, 1]], 
              (Identity[#]& )[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>],
      ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
       4.503599627370496*^15, -4.503599627370496*^15}}],
     Selectable->False]},
   Annotation[{{{{}, {}, 
       Annotation[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[2], 
          Dashing[0.005, 0.01], 
          RGBColor[0.9, 0.5, 0.8]], 
         Line[CompressedData["
1:eJwVz3tUjHkcBvARRUMxzdS7wnaRLSVH5qDcft9ak0bZs7E6KHRTw6htVtKi
RdJNLmm3nS4iZaXYLrOUkt+MTSmblGK6jbdGDdM0b5tKl6F994/nPOdzzvPP
YxX4446DegwGYzud/9u1xW0jg0GiKxE7pX4PJMjY5Fp9sxGJGA8Xe80/IUEd
3p988haRaNUJlbhskwRFNheJ3NfR+3N+iQ01ZajgJed2SjiJgITfvVpKkXFT
P2thN4nOaMPNq9qKUdfzZJVTZQ+CnCvKOJsCFPW05WpQpBLB3Cl53MQV9CDq
wCN7rgr59/l9Yu4pxHeL/0kQlKnRjZEOSC6vxvVvlpaYWWqRc+RODR6txeOK
ql0czRCq0N9YF5/VhFWmPvm7C4aRcc1Y162KV7irKLzrRdII2nu6hTHe8AYf
dNG5xQSOoX6h71cnf+3Ez5gnJkMWjaOVh9tehqkU2GlDVFbsxAS6qag2sLfu
wceKAy+2l08h9Saxw470Xrx9Uc09Qdhn9LhVj+GpUmL7/rzy5R7TKNEvJGvv
2j4cMelimHaWAXbrO5j8nf34O6cAh0LRDChZdeDeEaEKjymfBO/bpweK5IKf
zYPe45SKbPeVLjMhlXm1yof7Aec/WrNEbDsLhGY2wZu+fMCFve7ZFgb6sLw9
17LxthpznYkF8EkfhMmeN9o8B3C8oXWWTmkAvgmuw/UdA7hWl//itXQ2NDQI
FBe8NTjJQjXGL5kD+4+KW0f/1mCX4Ny6jsuG0Dn4bkOR9SCW2KQXzxYy4dBv
RkW7jg3iEs62lMbdc2GFkc9QY80gzvwmilW6dh5kBoRKQwy0eLYg4IKjrRFo
o7+u4vK0ePOyhMXubGN4GtY5FXRSiwNnLfM5RRmDy+3w7+cVaLEhOzbOUzEf
GlNC+2tbtLgpt8gxe/8CIFPHfNWjWjx9XJJPPl8Anyk5Gcah8FCfebrIjQWV
gWVeuU4Ulgc/9mWVsmBytVffDT6Fz56UZX22M4FinpVdgj+FrfIYJeNiE3Dc
E3Bmx1EK/zGnu0lmwAbncj2T7HMU1ugvPPwmhg0dPF6qfRqFl3NS5VMaNogz
EqI11ylsWymQHTnIgbxTOSTnLoWZOd33izo5YC/4yD7/gMLvrl76ZYJvCn85
KxRmmMKnLa7L0mSmcP6njx9c6yjMqh6Qb3QyA9LjvWCkkcKJ4rYpSY4ZbI3o
FsheUVg21yLjuCkBLoKZ1tva6X+X85nb4gjgiO4MtHZTeGuXb69zPAFHvmVq
VbRz7NiVtokE6Lzr+iZpe8nOHtJPIUAtF923VFD4zvD+Z9I0Anie/NdC2oG7
FsavyyPAMHd0KeMthVvNL81Y9oSAcP3aJVYkhR1Cee3sGgKYPWXy1bRjJboS
vVoC3ro3JW2hvcpL6E/WE7C5vPhFKO2LMR44q5mAa9xq5T3a7qRejEkPAR5z
DoNzD4Wvraj8YYaSgKl0bgCf9ki0aMXQOwK2H7sUvZf2TRbZ2fiegFJy/oVT
tKfdqtcnDREgzuxHUto+lyNNoocJ2PfvW9Nm2n92OqhDRgiwSc/o7aHtF5mZ
sWWc/qsO9p/ZS2GJ1FvEnSTA0SKWxaHNNDLkW+sImFcY9dCGdsAeqSXrCwER
rh6719CuuHV8fHqagKB03SCP9n8Y+IS6
          "]]}, "Charting`Private`Tag#1"], 
       Annotation[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[2], 
          RGBColor[0.2, 0.7, 1]], 
         Line[CompressedData["
1:eJwd2Hc8ld8fAHB7jzueex+Vr9FAEkUppe4nRaiMlKiorKgoJSNaiiijhMoo
SpLKSIOSh4aRzEIyIsq+V8gev3N+//B6v57nnvE553zOeY6yw/GdzgJ8fHy2
6A/+v6nWQJ+Pr40Tp1x3ja3RzpFhJJbVSLdxXJ5kPb5OtnN+WI5ZP1jQxkn9
oxLOL9jO8ap54mm0po3zsXtQ5VNjGyetmngU5tHG8XBrPSd9pY0jU/WHPq+l
jRNtsvO5wcefnObyq10r37RzbieIrzNd0cLx/lQb5ejVwUkRqNkxJ/Od88r7
QL66ThdHzkv1tqDTZ87TzC9XXJ/3cviYriPb7j/llDUsymIrcTlZT0w48PYF
Nd76djfRP8jhGzSq8ssop7pY1ik2aUMclQ63PQ9pdVTzE4/mytARzsZbVfeH
R5soZ71pg7MOoxxSaNrzaF8bVSpxZtJlwThnRXfOUTeTDmrleu/4wIkJjsdO
1eiwgN/U6UyH8MbXU5xJNx35C+u6qB0LPj5zdZ/hHHykf29TRjflG9eX/dVr
hsO2C7ESf9FNpcxjvtoYMMNh3S1PL8/rpiZJhwLi2gxHMcJfbtOnbiqN4Ksq
TJvhaMt+LB1p6qaEZPQH5TpnOEObTUQzxHqofL4X2mV7ZzkRWfvHcg/0UOp/
HrxeajzHAX4HhQb+XspZRfYxy3yOs/JzvoqVSC+V5HImjt96jrPh9YB7uUQv
xeqyONvoOMeZHeKYZTN7Kb7uGYPQ83OcvyVxbtZLeqmGnj2V3a/mOA77+L1U
jHup96NBQ18ZfLD9nsX51WG91IlJPfGbF/lARXM0mF+yj9p+672zVRAfaAn6
myjL9lGqq7a9Z4bywdPwXc76zD6q1X2/f/R1PnCqiNVyXoDebz83EHOPDx4E
8eVdXtZHqZV+qLn9jg+Wz6i/l9vWR/2M2RF3d4IPJm6mjp8K6aPMVh5alu7J
Dwo2xZdcJvsouVyjcZvT/DCiNqH7fqaP6tio8UnUjx/0GiaL5/H3U77bx+yd
L/ADy/PV3nei/dSDw+FRSpH8UHlPQKqR6KfGE/MmYp/yw6dnllt8Nfup+xKM
0ktd/GBy3quF72A/Ndrx3snOTgDybZrOGeT3U8bbTNO+HBSAEirSs6agn4p/
XtO33kkAYp2JQweK+im42HZy/lEBWFa84aJvcT8VqjB7ocFXACzMYiuTq/sp
eVu9RMtoATAmPlnf7+ynNlVm1hmWC4DY8t8Hv0oMUGG5CUaaeoIw47mfGbZz
gEqQHxvo0heE8Xl/jH/sGqCeXbCMSQZBeDPlw1HZM0BVGot0EsaCsGE09MXr
fQOUbOPxi1PWgmCsPZr43mmAipowyC/1EgSP6gXGV7wHqNvrelY6ZgmCjcpd
a6U7A1RK/ur/bqsKwWa3KfrP7wOUPr/2esYyIQhbnfAv7ccA9c1Q0zZMUwis
ihzrPJsHKKEqlZgLq4Wgder6wPTPAcq5nZR22ywEvUtDl039GaBURCan9Q4I
AQSp3koeGaAemRc0N8UKga2/xb1fMlwq/ZdRgqKIMHi6upeoA5fiW8xW6BQX
BqldRqn5m7iUtfPve2nSwvB4ca36js1cSqD70oOVLGH4fWPP3iNGXGrfQGH6
5sXC4PPyeHHsdi4lNb4u77CBMISffmz+wYZLeUhr1WeeE4ZVs1r1fie4lM5a
kgZjwuCs0Vf2OZ5L+TpuFhieFAZmr/0LeiKXKog4PvJwVhje+6/ZZHOXSxn/
LvkuKSICv2/f4+9M4lL2Ub7JDYQIZFPGH7ofcqmQ/kbt49oiMC3eJPI4k0s1
JyXsvuuO3jfdPWDwnksFiy+Mn+4QAX3zRh2p31zKijUoeKJLBPSGzXLmkJWU
C4519IpApPeW3UN/uNSbtXs3fv4rAg/OVcyr6+ZS3MNR7bfmRGCRsNGuG/0o
HsUCajoLRGGtccV4zzCXUrnU8cJtpyiU3m/z3iLAo4qnUyrrC0XhTXDceI48
j7IUNoqP/igKGXcDHoT/x6OapbsO7ywVhRF13lcXBR41pLCUv7JKFOacL7eR
SjxKYdMznU+toqCoauZ0ehGP8gl6eTtnWhTec7cmLVTnUWoyxQ7X14rB7rTM
Hx90eVSoYteoSZYYHPisvHF2B49KEFNfV5ojBv/MLeJSzXhUxt9jZ41ei8Fk
o3XNDnMe9e3DkODmAjHIKi+7dMeCRym6ztL0v4hBnLyxn4oVj3qZxVqm2S0G
mufyoufb8Kj2TVsOMJTEQevf8wNXD/EoPafkkh+R4hAvvE9o5yketW7NJv+t
N8Xh1++tvXXI+hLtmi9ixeFUUt4yWy8eBVlKseGJ4rAiWLLa7jSPMp6+5wRP
xMFadVr4oA+Psom+y59aLA6yJv77tvnzKO+P8es9Z8ThgIdZZX0gj8pZHJsp
elQCcprqPebd4FEnR8RKCjwkQDRgXVUYsvZH/9bTJyVASOndoznk546HpDv9
JEChMLqmIwr5vsbRwhAJCLrA9k+NRlb6oOKXKgFXLVIy5W4jyw8m9rZLANfq
reWXuzwqizANq7CRhHOV00eWPOFR4x/t5xvul4QTn3byziBzTp9Kyz8gCWZB
eauqkSvrEj4+cZGEFm9FmTNPedRALG861EsSOgMfmpY/41Hq82Lcja5LwjPZ
HHuXLB718L82M6pEEhy/L3e+9pJHxal407N1pUDZcuhqdgGPSvpqJ3hqnRRs
0I58MYWcesHw36qNUhDU3ffMkOJR2T+IxlxDKXjtqaTQiFwakZNUuEsKFlid
2TNbyKP+jQ5qVZ+UAtWJAX3DDzzKouSoGS9DCo6GxMQUl/AoUddD15arSkPw
aSootYpHTc8+HGhRlwavTcnGbciDMb3mEZrSwB080zevmkf9+HCK4K2WBirS
tCkMOUMxODFrizRYh+xL96zhUbsa0jN1HKQh6/qXNXpfedR9o5GveonSILyI
uyC3nkdtXHJF3ogpA3n6m2o+N/OoNwnu/16xZUBZ0N3yH/IaYlel6nwZ0N2W
Rim28KgVgsoXxJVlIGvzY3cv5IXtbzq+aKL3L0tt/q8VtT+Rm25lKgM/DTJc
PX7yqGrCWu/QRRlQ05ZdLvqLRzkILbEO4MlA9ul//4L+oPXg2xq1ZlgGrs9P
P5SO3NB/q2poVAbEfonmVSJvr5MwcZtF7duwSYfsQu1JHVxvLS0Ly8Rbrj9C
ljLOV16xTBYqvAs/lnTzqFfXrAY6XGQh97KcqmAfjxJnBl7e1ioLPfNvlVRy
edSXwy1rStplIVlzu3oPckT+2j6D37JwlVtxSZDHoxguPMt1/bLAyXdWXoss
n7dfcemkLDx/1bMyGflW5gI7QUkaQGb09KlBNP9sy3SLpJCL/7sUgbxXyId2
XoaGyn8k9xhZ3rb2wySdBt7ce96tyEkCoepDcjT4YW06YvqXR6XvHh1rU6FB
hPH5GYUhHiXJl1JzV40GdY1+KmuRj6VbPtmvToOdu5rELJE1557af19OA8f0
r3yByDlpjp+qVtHg/SIbbhty/lR1VIEBDTjWVzdFD/OoquQnyxPsacDLD4pt
HkH5qegKx/IgDewXu9TzkC+0OVqKONCAVjAuLPgPrVdF+dMnnGkQVqy3bily
TEJY/pZjNGg2YiifRt53y33bgB8NdNIKdKRGeVRXmJbbxhgaVLuvvLFpDOWT
p5L+w7E0iP1ombgb+XZ5V1jabRow9mwocUM2lUjKYiTQIPzvX78o5GdXaON/
7tPAJbdT8DfyqcC/wZFZNChbubHk3DiPmvPJSWkrp8GMQ3P0tQk0viy/7jcV
NHi4nb47AdkjZ6NGTBUNjn5ZxX2K3MotyzH5SoOUsLTsCuQC57b3z3/QoNgj
5bH0JI8KsJJuv9yD6qN680OQxzUP/7dUlA569R5q3lMov3zROCQoTofhvvUi
QciuR4ZSWiTo8LY2feAmcsPDsxpRMnQ4xl71Mxv5lXz0+ikWHWbK5U9zkb0k
imwrFqPnoi8fH53mURppwYmPVOjQPXH4iz9yp+H29otqdGgL2iEbhmx1scFV
V4MOddZ5E0+RtccHfO7p0KFpj9+bfuTB3/NjPQ3Qc1etioMzPKr/1EqWxhY6
tC7383JH7uI3jv5jSIf5VzoH/ZBb/zsdtc+EDgpVNI8o5IrdVRGGFnS4/21R
QhFy+qdLV+bZ02FJgHvDvFke5fSw37fIjw7vnjoovEE+qCM47u9PB7O2rncf
kPcVzfPRPUsHnVY3mwrknS1Gp59coIPq8O/ANuRNrGTPmCt0oOwWVIjMof0x
aPcRtxg62Doka+5C/u5UsI+eTYdBuZdvJ5C1PQuk/j6nQ4+1/m8BvkEq/GzB
u+oXqD+GkzNiyAaxBYrXc1H7tj3ZwEJ+VlLQIVNIB7lnKS4ayGLfCqK5RXRI
Pf67eyWyQ1uBYeUHOvwn1mK+BlluouBReAkdGh3+Vm5CDlSnjkpVofJyolJ3
IzfrUvL91XQo1T7puBd5zWaqoryWDp65kxIHkPv3UVrX6unQPjAi74q8J5wa
Fm9F43dm8KAfssYg5S86QIddY2sk7iAHT1MaXVw68LkdKE1AbhcrbCkepIO5
VGpAEnKsciEneIQO7PS9nx8h81sVCgpP02GhWbH0K+T6l4XXBCQZEL93pqIG
+aJ/UfyMGgNGX5a3S/APUkq+jJB36gy4GEGclEEu8HL0OqvBgJ4dIMVAnnIX
3jGjxYBT2jsOzkM+fdBkdlqXAbtmz8WoIRN2cb35axnQZLr4kgbyc9u++oB1
DCgMeHtuBTJvZ3jm9AYGrLxIJa9FdjOsOTi9hQG7J1oWmiCLGSzckW/EgENN
nvQdyKkbT+kFGDPAr7S82wK5Yw2LMb2NAb7SyrtskO3UbT9M7WTA5wan5S7I
0yrpmW93MWD4NuekG3Lcoql4f2sGfJf3SjmG3CCf6DVli/rvoPH1JLKlbPuS
qYMM2Hv+uts55EFJbcZbBwZ4NQypXUSOELs0e8aJAYtV1X5cQi7nX9IweZgB
0QFAhCIbjriGTHowwKEpcDQKWa9xsHcigAFW09X9KcjKD/iyxm8zYO5H/J5P
yLnEhW+ZcQygNWhbliCbBc+NuyQwgLPaYUcZ8hm32U1191D8fT3MK5Brtaa/
ZqcywOLz4St1yIH5Y2NHXjBg7KS4VheynKaP/MJXDOirXX61Bznj3ig0vmaA
gagVrw/5R+C/0K1vGZD13r1xEFnHZHjB4vcM2DToqTeF/PnNSWj6wIB3VRp/
Z5APagw5RX1iwBYt/1d8AoPUaKJnqEkJA6wbKkIFkcNk/z7jK2PAy7UxR0WQ
F148Ufv6MwNij23aL46cO8Qb9fiCnsfey5VENnM6vkClkgHnjia+l0burONy
WqoY0Lj2Tqks8pmtHk7RNQzoJRM+05FpeQMh274yYNuCzFImsn5Cf01ePQPi
cpfmkcjRDr2OsS0MSBd0P6aIbMj7fcW8D7XXcGSRJnKqWEtVkQgTXrePMU2Q
48cNVe6KMYEmtqbcFPl6d0bAGQkmCGgsOL8d1196YamODBP0Lkw3myObhyy+
lMJiQreQ8Ulr5HHRY7pXFjPBmk9KyhF5YOxbmKMKE0ZyfKKckH91bejgqDHB
u1mD7YL8pUT2+vgyJjhejme5ISddyelx02GCsnrSPw9kE9GphO0GTPh5r8ng
DPLGMcdhtS1MOJQecN8feVXXFxNhIyZctxTkO4usUHJ39J0JE3Qcu16cRx4K
NrDQsmSClDlDNAi5y/tJqqQVE5q1u62DkZtdiJmuXUxIf8dNuYJcbPTncZIN
EyRePV9/FTlO5Kog4yATasfYuyORI0eHbLmHmKBJP3XrOvLlP/uyPjsyYV6b
8fcbyH71H0UeOTOB7ZhM3kT2KF5ud+kwE5quB+2ORnZ8FZtzwI0J+2xmb8Qg
26TOiesfZUJ+ElERi8c/1vWgnDsTwh5bX7uFvDm45tWIBxP2nPcRuI281nud
dM0JJuwyM7iMrenywPHZSdRfbwfaHWQ5o9M0F28meN6wNIpDltZtdTHwZUJr
kC8PW0Bl6zuFM0yQrUtJjkfuF553pOEsGk+jQsVE5CV/aqdunmfCUy39Fmz7
4rBwi4tMqDL1Sb6LXB3Ml112mQlj5oobkpBfiHaPvb3GhN4n3LwHyP7ir4OS
7jDBfl535BP8vOcEaRfPBL9em7inuL4y9cfzEpkwder4o2e4/Kt3v0QlMUGt
LLw0E9lAMpgZ9IgJ8s5xii+QJaR3J7u9ZMLjTR09+TgeAzI6Kq+ZEN7P4C9A
Dqgo/fgrlwlOhTNsCpkbrt+9Lx/Nj6u0jUXItTKLtcw+MGH/iuCTn5AleS2F
Ep+YcORoj28x8paqWztLipmw+e2igBLkV5GS3vCZCXa9mr5lePxpw/naNUzQ
jlwIFchfB5+a8WrR/NlQqFKJLFXj0vbkGxPMV+wXq0I+d+OH4JLvTLhc8vBt
NfJrz+iY9kYm3DT7GVaDPGhppnq3iQmdLZo2tcgOjPem5E8mDFNLm7/i9Tfk
3/y1jQnzrR2ivyF/q13tcf0XEzT8yw3rkI1uPr4h/ocJyU3bbtYjnz/luKi4
C8Ur769mA84nVv+9DOxhQoTb7/fYS4kb36f6mTDhUlf7Hbnw5KqEFi4TcrR2
2zTi+VfTcIAaZIJzRcFX7EEt/0XJQ6g918q3/EAOiVDoChxhwvuhVU+wlQaK
0p1GmfDo4wuRJlzfNmcPo3EmPJsT2oNtkS6mrTaJ1m/Lz3jsbrGn/8SnmWBW
M/cN+8Jh87y+GSYEXFMUaMbztXgooGKOCeX/JhZiZy2OhUx+AmRXm67BNr6k
J3RDkID3aeUbsdvam0tOChPQ2qunh+0LF67tEkXPqyxUsGn3FpnrihMg5/JF
GDttppghJ0nAm1HXBlw/7D9SPyFFQHD/3nzs72+k45pkUHmFm1fh90/My7Z7
RyOgztc9HVvMd5fyPQYBa/V/KLTg/FQ/1nmBIODmirAb2GtXx6c5sAnQ8wsS
aEV2HWrXUplPQGSo9U9sta7p7auWEmAd4yz7C8ffMInGXkaAjeKkO7ZNyuZv
YxoEbJvgfsYOOXR139sVBEy+5L/QgePXRB4xWEvAmhDBhk4cv3Vvly9eR0Bp
fa3abxy/O/Z/hfUJ2HSc4YdtbP3Qt4xDwPadvcQf3P9q7SsWWwn4tVZnXRfu
v1a9qbYJAe82vD2P/T3cT4bYRoDj7PsP2GLbCmMazAiQ32K7tRv359OOFHtr
AhKc6vR7kPkW/z0MNgSkNUZ6Y98OjF62cC8B1aPfM7BLOU3Pf9sRcMJXYUEv
suob16JjzgQoWjz+hf0qfN07w8MEvAzXpfXh+XxIKk/BDcUr1V0f20UsK6v6
GAE3yLbr2KNNF58+9iDga5FCHnZQplVa4AkCwvqk27BTrMfurfIiYMUOIfV+
vB+ol8VLexPgWiqzA/vDTNytPz4EZJpUe2D/StkYedufgMrqcxnYJ31p1zzP
ErBV8vgXbP7tv4JNzxPAeCnfg600HHRuOhDNjyevFAbw/Czec6buMgHjCqlr
sDlxS70zggmI22Frjl3pPuV5JYSAHcU1ztj2myrcD14loJZF98fmEvfc9MII
mF8iF4l9tvuEMyMCzQ/H3mTshEjC7uMNAtx8/37A1nD8Y5N4k4CcyaVfsd/q
5u7yjiGg4Yx2O7apxFUL81sE/OcnxcX+0bJvu9odApheeRPYR7KXG/PHE3C5
e50QF3ni8tzmHwkEeFpGSWOH2NRwcu4SsEStiIUtp/FgfVgSAaqdpfLYaXNe
a5zvE2A4lb4Qe81XI52NKSj+7a6q2MWpclpkKgEW4kLLsK3P9KoPPiJAvePs
cuw/O/JVyh4TMNbSoIl9Wjli4f0nBLS7MLWwhf4dUPB/htajL+//z6NLV87f
lYnme/OvVdiLEwTZy7MJeNGlroedc7yOLpJDwKP0L+uxDTY/kv75ggCDFRX6
2LVsP/HcV+j351f+3w69psI3cgkovjP7/98PvZPnP/KGgLyzerrYgTe40wb5
BBxe3LUCm+5cOL6gAOWLQCl17KS1USMjFAHLQzOUsVdIOQ1WFBHwZVEtiV34
c3V/6ge0/tYFSGFb5Ih2n/9EQElm9hyOf1twY4dNCQEbHX3+Yh/f++TnyjI0
/lq1/x+/CH7zho4vaLyc9hZgK9Qpfc2vJMDo2I107GdpQ5Ux1QQolJ+Iwf5i
Hlu89RsBSvHrD2PvX+T6XqmegIyQFWbYfaN6BRMNyJ/adLAl7ra8fNJEwIGx
oCk8n1sP8Q04taB4N934iZ29ZNFihZ8EVOjefI9t88w16vovAh7uDwrCfpg/
7HG6hwCpscg5vN58L7BTNftQf/SzmrC3b9Fr6eonYCi34xX2UPm5bXsHCXSe
jzqCDU3iapwxtJ49fUvw+ifuaRwYHycg1/x2AnaXg3ls9iQB/Hu7T2BH9EYL
LZ4l4PRKVRK7eUKxXUyYBSeHAvfi/OIjpxtXy2CBXVEhhfOVabNNzTWCBU+3
hIRiKyT5ixmyWXA0+PVO7I+qRd6v57HAsWBvB86HjDXbrRKUWPAzlT6L82XG
bgcpF00WtGUslsf5tTMq4tyECQuqVOzpbcjsuriuhm0sUA/9WPoT2YR8ZPFq
BwuObBk8j50RTy08ZckCZQGtPzjf+6YMFvfbsIDKKH2I9wfJVztl2w6zwHTl
tzG8f2o3spOKg1jg8W7FFN7fnRYsEn94hQWnbaVisG/ZaZ28FMqC3UVrNbGn
27dugXAWdPpG2OPzwade3+68aBZ8DvZ+jc8TNtM/Vjx7wALxVp/t+DxyXvFe
0c0iFihVPCDweWbUctp55wcWHCt2fYjPO8cu20rQP7HgTFLjamybHqZVRCkL
JNyKd+PzkXZOSGdIFQtGJudufMDxMDopeq6FBfX0qzP4fGXsYbjDdYIFD5YO
vM7F6+Vd33f9lWxQEBJ5kIZ8zsnn5ZA2Gy5EjMtj90sKRqWtYsO2/ujYR3h/
2Dt/G7GWDf+y6kNS8X42bvyubyMb+LIq3VJwftRJTY7bjmwpoYTPl1/SDx4Z
P8wGxvKRE/g8vG5nv1GGGxvObg75jc/LaRM+i5yOsiEu8b+92JeNI5urPNjA
b2+9GZ+v1/95Z/boNBs0TLey8Xk8LdxkmZ0PG4I+a1yLwuO7uk6U6ccG9ypV
PuyhS/2F5wLYULfHtRef79OVF+hYX2ID5WFTGIHzY1mqrFQQG7JXaOliB5/Q
7i8KZkORnNbTcJxvKJOHy6+ygTOTczsMudql7mLHNTZEf9wgi71R5pD9nXA2
NG2dDLqG/PRl/zrzSDac/NM3jb835tn5ksI32GBzfSgbO1hIaORNFBusLzY5
YI88iaw+Ec2GX+HhMtjVk6mhzbfY4Bj93ToUl39f2yXqDhtOyL8eDsHlmxQY
GMezYWdzzzXskNt1Uzl32WAsUZ+Bv3d2F5hKRCaxwSfwuRb2wk5K7sh9Nqjl
vXiCv4/ytdJXK6Wi+EZ/j8HfT7zic8fDnqH66m3XXMLP+4fPHs5kw10x5dhA
XD7DLcwgmw0CrS5/L+Ly7K0ej79gQ7WN3N0LeH/4p9rhlM8GySNZ3/D32qIF
iX85BSieFyTlsQeBwbegkA1HolcfCkC+GjYtX/OBDX/sEn7j7793i2qsN5Sz
YW3lqiYfvD/sPPOZ9QPZTSXRE7lIUvGOD4uEnQLz5ffj/UD59y9tkgSvkOrM
fXj/X/NEgytHgnxsx1bs4R2e3o/nk/Bz5HjnXrwfOa0pdJInQXxPVBA2cWZG
XEmBhEd7Di/DXnL9g1WTIgltY6GrsXVTQxNjlUn46P3iILZRvnmX5SISTKos
ArD31LJWSi8hIUDicwi2a3fTmVIVEiQ6rwZj+84mf7ykRsKRzzOnsUMJVxmO
OgkzrWF7sOPUNW0ml5GgOpr8//rTYST55XJU3q3UIVvkt9Zv+k5okdA8I/gM
+8uxC6s1VpIQRS7ah90SaHS+S5sEv+BjMzZ4fd2WKru/igS5JONo7NmMWoa9
Lglf3BWVsGU/3d4/by3q31Ob5D3ISk32qd/0SHheuU8Oe8XfxYOR60moHY8M
wt/7O//LviTCIYEVqLJlN7Kjjk9FEZBw6fnu2F3IXiYbyLMGJCyMMG+zQo45
XZY+bEjCwDM9u53I3yvaa9q2k3B8dlgY3yf0dDxakGBGgpDIFWUz5MkJd+c9
FiRs5Imv3YG8QGVyvMKKBJWAY3u2IdufYyi93UvC5/7jR7bifKW52SPGlYRU
/x+6HOR/W8RzLY6g9tXs09qILLKvil/qGAnL5dvUNiCrXtkXE3icBNrhY0rr
kY/8PJV/3Bv1v+3nsjXI/v/0RJb5knCTW6yrixwmyWfxxw/F0+Ke4Wq8P68J
69h/loSXwzEndPD8jUyRML1Mgu2RNOEVyFub9/1aG0yCoh93oRbyXTXmG9UQ
Ehq25hvj+5ftRRfdhMPQ/Jz3O1MD+YG03qaRcBL4RNcNLcP9tx2U64gkQfeq
BAf78ZB9aeFNEqovSE8uRebjsJMyY0g4cE7XDdvmWoXP3Vsk7FUp7VRDzmy4
bB5+hwS7bH13bJHF+qoB8STM9UsLYtudGJ49kkiCmP7LVFXkF/np9bb30HyP
fWKDLSnukGGcTMKDq27zsB12zwte84CE2PWHe1SQ85Kr7VQekqDkKF+GTeNe
Wc16RALdki8P+/A6jrTQYxKy+0L/74Lg0c6hdBLaM7XKsVlfn+W3PyXBMfsw
F/uYonN0dQZaH3O/l+L6Ph6VP0ZlkTB/q5Ez9oLcr5sznpNw6vGeMOyTQtcW
JL4g4Z/tq3vYny0Mhq+9IiFcZvb/Vk6c+HwmlwSPubJwbN+erPtub0iw6nrh
hl212vWMTT4JOYK2q7BVAhV3bi0gQZBl8f/2nK2sX6pbSALXXuc29rf5EfxL
3pNwOy1eG3vZYcNG5kc0nvrKBUuQA3OmswSKSTjWu289duNcTsjfEhI2C3Wk
L8brZ/vRg21lJDw9tEMa+8rthWurykmIs1/puAi5tbNRtqCChNamxc8WCuD7
d2MqvgbFxytSURnP77K52KtfUXv7tEyUkPXZrz386kjoj9d2w/d7vRlLFPY0
kjCi+DTiP5yP2gTOMtrReB8/dX4ecqLGm138HSRkUBrH5PB+4uupMdhJQlVP
vRW+L7xPb2uq6CYhUF2fzUKeM3i3LnSQhKT8Tm8azt+RXgzfIRIMQt+b4vvI
jKZlvS4jJBz6zK8gg7zfK+7OlnESLFW+fcT3mTmFlp46k2h+fj97R0IA3+eI
myycJuHr8lfH8f3nIdtCJfosCU7bRY3FkHMf+ozPzZGQ3jm5UBT5f4rqb3A=

          "]]}, "Charting`Private`Tag#2"]}}, {}}, <|
    "HighlightElements" -> <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
     "LayoutOptions" -> <|
      "PanelPlotLayout" -> <||>, 
       "PlotRange" -> {{0., 5.999999887755102}, {-1.5, 1.}}, 
       "Frame" -> {{True, True}, {True, True}}, "AxesOrigin" -> {0, 0}, 
       "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
       "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
         Directive[
          Opacity[1.], 
          AbsoluteThickness[2], 
          RGBColor[0.2, 0.7, 1]], 
         Directive[
          Opacity[1.], 
          AbsoluteThickness[2], 
          Dashing[0.005, 0.01], 
          RGBColor[0.9, 0.5, 0.8]]}, 
       "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), 
         "ScalingFunctions" -> {{Identity, Identity}, {Identity, Identity}}|>,
        "Primitives" -> {}, "GCFlag" -> False|>, 
     "Meta" -> <|
      "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
       Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox["\"t\"", HoldForm], TraditionalForm], 
    FormBox[
     TagBox["\"a(t)\"", HoldForm], TraditionalForm]},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      TagBox[
       StyleBox[
        TagBox[
         FormBox[
          RowBox[{
            SubscriptBox["w", "s"], "(", 
            TagBox[
             TagBox["t", HoldForm], HoldForm], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True], 12, StripOnInput -> False], 
       HoldForm], TraditionalForm], None}, {
     FormBox[
      TagBox[
       StyleBox["\"t\"", Bold, 12, StripOnInput -> False], HoldForm], 
      TraditionalForm], None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{Automatic, Automatic},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0., 5.999999887755102}, {-1.5, 1.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.955816095981062*^9, 3.955816099863578*^9}, 
   3.9558161408029747`*^9, {3.955816188686324*^9, 3.955816216517873*^9}, {
   3.955816274074052*^9, 3.955816292448395*^9}, 3.955816547349865*^9, {
   3.9558167861295*^9, 3.955816825260882*^9}, {3.955817132805347*^9, 
   3.955817145400914*^9}, {3.955818710722947*^9, 3.955818714394763*^9}, 
   3.955818995032042*^9, 3.9558196850427*^9, 3.9558199632407207`*^9, {
   3.95582008685596*^9, 3.955820130183455*^9}, {3.9558204113276157`*^9, 
   3.9558204345687437`*^9}, {3.95582047992659*^9, 3.95582049332718*^9}, {
   3.955820590642795*^9, 3.9558206410843697`*^9}, {3.9558206874290752`*^9, 
   3.955820754442091*^9}, {3.9558207853716917`*^9, 3.955820811483384*^9}, {
   3.955821049373218*^9, 3.955821059347949*^9}, 3.955821090768449*^9, {
   3.9558211302391577`*^9, 3.955821141596336*^9}, 3.9558833238054333`*^9, {
   3.955883372720079*^9, 3.955883405453505*^9}, {3.9561153940542393`*^9, 
   3.95611548560985*^9}, 3.956115566652916*^9, {3.956115610309656*^9, 
   3.95611561531334*^9}, 3.9561156732772408`*^9, 3.956115724420897*^9, 
   3.9561157605351753`*^9, {3.956115802997261*^9, 3.956115827871976*^9}, {
   3.956187691629373*^9, 3.956187703656447*^9}, {3.956187982256029*^9, 
   3.956187994719699*^9}, {3.95626040002831*^9, 3.956260439246687*^9}, {
   3.956260479421026*^9, 3.956260509931126*^9}, 3.9572180975130033`*^9, 
   3.957218788976016*^9, 3.957218866016705*^9, 3.957219148522972*^9, 
   3.957219650687899*^9, 3.957219752685567*^9, {3.957220025276061*^9, 
   3.957220049121623*^9}, 3.957220463889873*^9, 3.957220510413457*^9, 
   3.9572206888797693`*^9, 3.9572207659347486`*^9, 3.957220843655508*^9, {
   3.957229188346676*^9, 3.957229205046973*^9}, {3.957229250246395*^9, 
   3.957229277618794*^9}, {3.957229408818829*^9, 3.957229474973857*^9}, {
   3.957229662688581*^9, 3.95722977673956*^9}, {3.957229886081552*^9, 
   3.957229934379051*^9}, {3.957255536263042*^9, 3.957255563376429*^9}, {
   3.957255715248609*^9, 3.957255722776085*^9}, 3.957256046673484*^9, {
   3.957256100094674*^9, 3.957256104697185*^9}, 3.959230063897031*^9, 
   3.959230691615993*^9, 3.959230772061994*^9, 3.959230806362296*^9, 
   3.959273709923027*^9, 3.9592740470973387`*^9, 3.959274122503291*^9, 
   3.959274273749564*^9, 3.959274502609365*^9, {3.9592750963619013`*^9, 
   3.959275103542203*^9}, 3.959275323120823*^9, 3.9592754465086603`*^9, 
   3.959275679704711*^9, {3.95927588080438*^9, 3.959275890520421*^9}, 
   3.959275966741909*^9, 3.959276005261722*^9, 3.959276697693886*^9, {
   3.9592769759795847`*^9, 3.959276983880188*^9}, 3.959277056164054*^9, {
   3.9593747933446198`*^9, 3.95937480811677*^9}, 3.95964322774026*^9, 
   3.959643384461163*^9, 3.95967516555721*^9, 3.959683258363888*^9, 
   3.9596840202841663`*^9, 3.959684157499412*^9, {3.95968432664053*^9, 
   3.959684342620096*^9}, {3.9596843942278337`*^9, 3.9596844012430553`*^9}, 
   3.9596845973372498`*^9, 3.959684670631481*^9, 3.959735096371488*^9},
 CellLabel->
  "Out[896]=",ExpressionUUID->"c764a75b-7e2d-4500-9f6a-d37f38f46581"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.955815946564636*^9, 3.955815976981915*^9}, {
  3.955816110287136*^9, 3.9558161173140078`*^9}},
 CellLabel->
  "In[897]:=",ExpressionUUID->"a3b7c717-e9b9-4c22-9bbb-04f8b6c4ec5a"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.955815809918141*^9, 3.955815813443428*^9}},
 CellLabel->
  "In[898]:=",ExpressionUUID->"2a1a2acb-4577-4b2a-baeb-6c440a8f7b77"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Jordan to Minimal frame Lastest", "Subsection",
 CellChangeTimes->{{3.959682944265531*^9, 
  3.959682953574491*^9}},ExpressionUUID->"85de1f1f-13bc-47ac-b715-\
1f41c4312de5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"F", "[", 
    RowBox[{"t_", "?", "NumericQ"}], "]"}], ":=", 
   RowBox[{"Sqrt", "[", 
    RowBox[{"OmSol", "[", "t", "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9596832478411503`*^9, 3.959683252469933*^9}},
 CellLabel->
  "In[899]:=",ExpressionUUID->"26df49d9-665e-4131-9e59-8600b6cffaaa"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"tM", "[", "t_", "]"}], "=", 
   RowBox[{"FunctionInterpolation", "[", 
    RowBox[{
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{"F", "[", "s", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"s", ",", "0.2", ",", " ", "10"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0.2", ",", "10"}], "}"}]}], "]"}]}], ";"}]], "Input",\

 CellLabel->
  "In[900]:=",ExpressionUUID->"39ae556d-b4e7-4104-921f-3a6cb5ad3fd2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tM", "[", 
   RowBox[{"t_", "?", "NumericQ"}], "]"}], ":=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{"F", "[", "s", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"s", ",", "0.2", ",", "t"}], "}"}], ",", 
    RowBox[{"Method", "->", "\"\<GlobalAdaptive\>\""}], ",", 
    RowBox[{"AccuracyGoal", "->", "8"}], ",", 
    RowBox[{"MaxRecursion", "->", "20"}]}], "]"}]}]], "Input",
 CellLabel->
  "In[901]:=",ExpressionUUID->"50ca82e7-782a-4a6f-a70a-c854e90840da"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"tM", "[", "t", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "0.2", ",", "10"}], "}"}], ",", 
   RowBox[{"PlotStyle", "->", 
    RowBox[{"{", 
     RowBox[{"RGBColor", "[", 
      RowBox[{"0.2`", ",", "0.7`", ",", "1"}], "]"}], "}"}]}], ",", 
   RowBox[{"GridLines", "->", "Automatic"}], ",", " ", 
   RowBox[{"AxesStyle", "->", 
    RowBox[{"Directive", "[", "Black", "]"}]}], ",", 
   RowBox[{"GridLines", "->", "Automatic"}], ",", 
   RowBox[{"Frame", "->", "True"}], ",", " ", 
   RowBox[{"FrameLabel", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<t\>\"", ",", "Bold", ",", "12"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{
        RowBox[{"Subscript", "[", 
         RowBox[{"t", ",", "\"\<M\>\""}], "]"}], ",", "Bold", ",", "12"}], 
       "]"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.959684240831895*^9, 3.95968424598456*^9}},
 CellLabel->
  "In[902]:=",ExpressionUUID->"24b9b480-b2e8-47aa-bd10-d2a108251bfc"],

Cell[BoxData[
 GraphicsBox[
  InterpretationBox[{
    TagBox[{{{}, {}, 
       TagBox[
        {RGBColor[0.2, 0.7, 1], AbsoluteThickness[2], Opacity[1.], 
         LineBox[CompressedData["
1:eJwVkms0lAkAhq3bVEiDMu4zvpIlasyHncL32nYrDrkUqXNcIrHSxaCTiFYT
mV3psi4JKXaSkFaFclkKxTSjqKNYkVtWJFKZGGt/POf98/x5z3lYgYc9g+Xl
5ORcF/l/tzxkbL186Qk1EpcSZP4+zcFJlxfAmHtCqZelLphvP0i5RLTFpPu1
UlHhYxrFO05QnkbxJWlEG5U5Nr1nwi+V8osdoPNLRdSvxaZvnaNzqaOcsp7w
BgklVT43VJ9fSnU8Y3GvfHpOhUZwXdunaimFHyvFR/RfUTf757ofJ4mp+8rN
eRkbByiXvMrysMg+SpF7411d9Ci109U5xY4+SnEmidac8x8og7E3lPrIJHVU
XC1U0Jmmhp2W0mUtM5SeSt7H3A2fqZh/Yq4ejJRS/Mbw1HjBLMV72l1Rlr9A
BdjRZqo756hxyeG0qVB5JOn3Bu8ZXqDUMzzPvOhTRNUDyUVm7ncQJJd6ZGXT
4JmzPabZTAERKQ7Ck+xlWONX8ehSuSJWz8juzjapYo9v6g/ndimDeV183CdP
HXfSlNjctzRk5+4MijGl48jClIfS2aWwudZXXluogWD35i4ZWwVVqhZ9ekwt
JHTaDhZXq+ITa0hnV/JKfEs3ZBwPXI6hei/9cQ1t5AgK2r9NqCOz+p6LKIUB
t16xj7t4BaxbPxSQJroYH3GI416lY9lBK53IBj0YqMj6vwVr4M2mJmnnFgPI
RF+63TZpQiO0UbJj2hC8IjBOyGtBMBLlducnJhKj4mgNTVow9klj5CxnYfOb
KUHGpZXwzreL7X/PQmZQlfvP/qvAkGSVBNQbIyepqvi0tTbc6yY/jwoJ2Gff
rOyhMSBRsVe7m7oaES3jymoiBl43dCQyQ9fA+2LYv+J8HTxZf3xVrI8Jnh6z
WREWogupL9FrZrcW/dtn3umZ6cGl25OZZGgK4cMJL/95PcS8cg6t1v4e8x62
SnGN+pB4jgkKFMyglHB/m1mWAZaMjzSZ0Mxxpel38W1/Q/zx567OFfPmeDnn
QXMnjFCoZap+4eM61D336Ez4YoR7JwI1i2QW0N/bHvHIb/G3MPhw7Lwl2Kbp
D+mtTBxRZai9XrYB6SEdh8I4LNQc4xufzNiARg73wa10FtrMhFSxLhtb3Wqe
2csZI2EsMZxewkb6l/0pVUHGUDzAY7VbW8GK8Vu2Q5MxyAO8zPo6K6w9I4pW
W09AcVL07JgXB0N866nH5wnYLInQMh/koPelh/jXiwS4xC+tJcMcdJkeKt6Y
TkC2wCuyHOVAJBIGlmQRiLdu7rGa4OCOFqMj7QoBx+e3Tey/cpBYKK3wLiWw
bV2n425VEkaP6qMHHxMITf5beIskwVjV45HbSgCD4iAbW3Kxg68W3iIC+X85
ONVySSirsodbJASCd7uktjmQmNhxzfvmSwIxgiDp6DYSNQN8W97got91OczS
l8Q966ua5sMEnPa+Lav0J1GeXPthYIRAZGW5nmMgiQLzz9e9xgioBU8c2hlC
QhAZwuBOLfqF7Lm4CBL8plOfPk4TsLKU8mlRJOK189uLZwi0dPnaXDhKgveg
64z+LAG+q5xmUSyJcLWZfS+kBMTTmx048ST2+9Mdz84RkI9cd6HuJImA2xYG
W2UEkmxqljufIrFbwXl2YYHAvhszFS9Ok/gPW3st9w==
          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
     {"WolframDynamicHighlight", <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
    StyleBox[
     DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
       Slot["HighlightElements"], 
       Slot["LayoutOptions"], 
       Slot["Meta"], 
       Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
           Annotation[{
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[0.2, 0.7, 1]], 
             Line[CompressedData["
1:eJwVkms0lAkAhq3bVEiDMu4zvpIlasyHncL32nYrDrkUqXNcIrHSxaCTiFYT
mV3psi4JKXaSkFaFclkKxTSjqKNYkVtWJFKZGGt/POf98/x5z3lYgYc9g+Xl
5ORcF/l/tzxkbL186Qk1EpcSZP4+zcFJlxfAmHtCqZelLphvP0i5RLTFpPu1
UlHhYxrFO05QnkbxJWlEG5U5Nr1nwi+V8osdoPNLRdSvxaZvnaNzqaOcsp7w
BgklVT43VJ9fSnU8Y3GvfHpOhUZwXdunaimFHyvFR/RfUTf757ofJ4mp+8rN
eRkbByiXvMrysMg+SpF7411d9Ci109U5xY4+SnEmidac8x8og7E3lPrIJHVU
XC1U0Jmmhp2W0mUtM5SeSt7H3A2fqZh/Yq4ejJRS/Mbw1HjBLMV72l1Rlr9A
BdjRZqo756hxyeG0qVB5JOn3Bu8ZXqDUMzzPvOhTRNUDyUVm7ncQJJd6ZGXT
4JmzPabZTAERKQ7Ck+xlWONX8ehSuSJWz8juzjapYo9v6g/ndimDeV183CdP
HXfSlNjctzRk5+4MijGl48jClIfS2aWwudZXXluogWD35i4ZWwVVqhZ9ekwt
JHTaDhZXq+ITa0hnV/JKfEs3ZBwPXI6hei/9cQ1t5AgK2r9NqCOz+p6LKIUB
t16xj7t4BaxbPxSQJroYH3GI416lY9lBK53IBj0YqMj6vwVr4M2mJmnnFgPI
RF+63TZpQiO0UbJj2hC8IjBOyGtBMBLlducnJhKj4mgNTVow9klj5CxnYfOb
KUHGpZXwzreL7X/PQmZQlfvP/qvAkGSVBNQbIyepqvi0tTbc6yY/jwoJ2Gff
rOyhMSBRsVe7m7oaES3jymoiBl43dCQyQ9fA+2LYv+J8HTxZf3xVrI8Jnh6z
WREWogupL9FrZrcW/dtn3umZ6cGl25OZZGgK4cMJL/95PcS8cg6t1v4e8x62
SnGN+pB4jgkKFMyglHB/m1mWAZaMjzSZ0Mxxpel38W1/Q/zx567OFfPmeDnn
QXMnjFCoZap+4eM61D336Ez4YoR7JwI1i2QW0N/bHvHIb/G3MPhw7Lwl2Kbp
D+mtTBxRZai9XrYB6SEdh8I4LNQc4xufzNiARg73wa10FtrMhFSxLhtb3Wqe
2csZI2EsMZxewkb6l/0pVUHGUDzAY7VbW8GK8Vu2Q5MxyAO8zPo6K6w9I4pW
W09AcVL07JgXB0N866nH5wnYLInQMh/koPelh/jXiwS4xC+tJcMcdJkeKt6Y
TkC2wCuyHOVAJBIGlmQRiLdu7rGa4OCOFqMj7QoBx+e3Tey/cpBYKK3wLiWw
bV2n425VEkaP6qMHHxMITf5beIskwVjV45HbSgCD4iAbW3Kxg68W3iIC+X85
ONVySSirsodbJASCd7uktjmQmNhxzfvmSwIxgiDp6DYSNQN8W97got91OczS
l8Q966ua5sMEnPa+Lav0J1GeXPthYIRAZGW5nmMgiQLzz9e9xgioBU8c2hlC
QhAZwuBOLfqF7Lm4CBL8plOfPk4TsLKU8mlRJOK189uLZwi0dPnaXDhKgveg
64z+LAG+q5xmUSyJcLWZfS+kBMTTmx048ST2+9Mdz84RkI9cd6HuJImA2xYG
W2UEkmxqljufIrFbwXl2YYHAvhszFS9Ok/gPW3st9w==
              "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0.2, 10}, {0., 20.522792098499295`}}, 
           "Frame" -> {{True, True}, {True, True}}, "AxesOrigin" -> {0, 0}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[0.2, 0.7, 1]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>]]& )[<|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{0.2, 10}, {0., 20.522792098499295`}}, 
          "Frame" -> {{True, True}, {True, True}}, "AxesOrigin" -> {0, 0}, 
          "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             RGBColor[0.2, 0.7, 1]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              (Identity[#]& )[
               Part[#, 1]], 
              (Identity[#]& )[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>],
      ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
       4.503599627370496*^15, -4.503599627370496*^15}}],
     Selectable->False]},
   Annotation[{{{{}, {}, 
       Annotation[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[2], 
          RGBColor[0.2, 0.7, 1]], 
         Line[CompressedData["
1:eJwVkms0lAkAhq3bVEiDMu4zvpIlasyHncL32nYrDrkUqXNcIrHSxaCTiFYT
mV3psi4JKXaSkFaFclkKxTSjqKNYkVtWJFKZGGt/POf98/x5z3lYgYc9g+Xl
5ORcF/l/tzxkbL186Qk1EpcSZP4+zcFJlxfAmHtCqZelLphvP0i5RLTFpPu1
UlHhYxrFO05QnkbxJWlEG5U5Nr1nwi+V8osdoPNLRdSvxaZvnaNzqaOcsp7w
BgklVT43VJ9fSnU8Y3GvfHpOhUZwXdunaimFHyvFR/RfUTf757ofJ4mp+8rN
eRkbByiXvMrysMg+SpF7411d9Ci109U5xY4+SnEmidac8x8og7E3lPrIJHVU
XC1U0Jmmhp2W0mUtM5SeSt7H3A2fqZh/Yq4ejJRS/Mbw1HjBLMV72l1Rlr9A
BdjRZqo756hxyeG0qVB5JOn3Bu8ZXqDUMzzPvOhTRNUDyUVm7ncQJJd6ZGXT
4JmzPabZTAERKQ7Ck+xlWONX8ehSuSJWz8juzjapYo9v6g/ndimDeV183CdP
HXfSlNjctzRk5+4MijGl48jClIfS2aWwudZXXluogWD35i4ZWwVVqhZ9ekwt
JHTaDhZXq+ITa0hnV/JKfEs3ZBwPXI6hei/9cQ1t5AgK2r9NqCOz+p6LKIUB
t16xj7t4BaxbPxSQJroYH3GI416lY9lBK53IBj0YqMj6vwVr4M2mJmnnFgPI
RF+63TZpQiO0UbJj2hC8IjBOyGtBMBLlducnJhKj4mgNTVow9klj5CxnYfOb
KUHGpZXwzreL7X/PQmZQlfvP/qvAkGSVBNQbIyepqvi0tTbc6yY/jwoJ2Gff
rOyhMSBRsVe7m7oaES3jymoiBl43dCQyQ9fA+2LYv+J8HTxZf3xVrI8Jnh6z
WREWogupL9FrZrcW/dtn3umZ6cGl25OZZGgK4cMJL/95PcS8cg6t1v4e8x62
SnGN+pB4jgkKFMyglHB/m1mWAZaMjzSZ0Mxxpel38W1/Q/zx567OFfPmeDnn
QXMnjFCoZap+4eM61D336Ez4YoR7JwI1i2QW0N/bHvHIb/G3MPhw7Lwl2Kbp
D+mtTBxRZai9XrYB6SEdh8I4LNQc4xufzNiARg73wa10FtrMhFSxLhtb3Wqe
2csZI2EsMZxewkb6l/0pVUHGUDzAY7VbW8GK8Vu2Q5MxyAO8zPo6K6w9I4pW
W09AcVL07JgXB0N866nH5wnYLInQMh/koPelh/jXiwS4xC+tJcMcdJkeKt6Y
TkC2wCuyHOVAJBIGlmQRiLdu7rGa4OCOFqMj7QoBx+e3Tey/cpBYKK3wLiWw
bV2n425VEkaP6qMHHxMITf5beIskwVjV45HbSgCD4iAbW3Kxg68W3iIC+X85
ONVySSirsodbJASCd7uktjmQmNhxzfvmSwIxgiDp6DYSNQN8W97got91OczS
l8Q966ua5sMEnPa+Lav0J1GeXPthYIRAZGW5nmMgiQLzz9e9xgioBU8c2hlC
QhAZwuBOLfqF7Lm4CBL8plOfPk4TsLKU8mlRJOK189uLZwi0dPnaXDhKgveg
64z+LAG+q5xmUSyJcLWZfS+kBMTTmx048ST2+9Mdz84RkI9cd6HuJImA2xYG
W2UEkmxqljufIrFbwXl2YYHAvhszFS9Ok/gPW3st9w==
          "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
    "HighlightElements" -> <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
     "LayoutOptions" -> <|
      "PanelPlotLayout" -> <||>, 
       "PlotRange" -> {{0.2, 10}, {0., 20.522792098499295`}}, 
       "Frame" -> {{True, True}, {True, True}}, "AxesOrigin" -> {0, 0}, 
       "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
       "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
         Directive[
          Opacity[1.], 
          AbsoluteThickness[2], 
          RGBColor[0.2, 0.7, 1]]}, 
       "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), 
         "ScalingFunctions" -> {{Identity, Identity}, {Identity, Identity}}|>,
        "Primitives" -> {}, "GCFlag" -> False|>, 
     "Meta" -> <|
      "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
       Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  AxesStyle->Directive[
    GrayLevel[0]],
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      TagBox[
       StyleBox[
        SubscriptBox[
         TagBox[
          TagBox["t", HoldForm], HoldForm], "\"M\""], Bold, 12, StripOnInput -> 
        False], HoldForm], TraditionalForm], None}, {
     FormBox[
      TagBox[
       StyleBox["\"t\"", Bold, 12, StripOnInput -> False], HoldForm], 
      TraditionalForm], None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{Automatic, Automatic},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0.2, 10}, {0., 20.522792098499295`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.959683270465948*^9, 3.959684020510481*^9, 3.959684054819209*^9, {
   3.9596841577412786`*^9, 3.959684163280932*^9}, 3.959684347057713*^9, 
   3.95968440374019*^9, 3.959684605567833*^9, 3.959684676823279*^9, 
   3.9597350966043043`*^9},
 CellLabel->
  "Out[902]=",ExpressionUUID->"2cb3930d-7b52-4ccf-8e04-567837fa3c43"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Fun", "[", "t_", "]"}], " ", "=", " ", 
   RowBox[{"Sqrt", "[", 
    RowBox[{"OmSol", "[", "t", "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.95968328489916*^9, 3.959683288522752*^9}, {
  3.959685159330859*^9, 3.959685182413054*^9}},
 CellLabel->
  "In[903]:=",ExpressionUUID->"629e80ed-161e-4286-99a5-1f301f5da060"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"dF", "[", "t_", "]"}], " ", "=", " ", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"Fun", "[", "t", "]"}], ",", "t"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.959683401925028*^9, 3.959683403967708*^9}},
 CellLabel->
  "In[904]:=",ExpressionUUID->"309d570c-4e92-40bf-b9bd-d3f050f96979"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"HM", "[", "t_", "]"}], " ", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"dF", "[", "t", "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Fun", "[", "t", "]"}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"3", "/", "2"}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"HubC", "[", "t", "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"Fun", "[", "t", "]"}], "]"}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9596834157511463`*^9, 3.959683447366673*^9}},
 CellLabel->
  "In[905]:=",ExpressionUUID->"76cf601f-3213-45f1-a528-a221a58dc8eb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"HM", "[", "t", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "0.2", ",", "10"}], "}"}], ",", 
   RowBox[{"PlotStyle", "->", 
    RowBox[{"{", 
     RowBox[{"RGBColor", "[", 
      RowBox[{"0.2", ",", "0.7", ",", "1"}], "]"}], "}"}]}], ",", 
   RowBox[{"GridLines", "->", "Automatic"}], ",", " ", 
   RowBox[{"AxesStyle", "->", 
    RowBox[{"Directive", "[", "Black", "]"}]}], ",", 
   RowBox[{"GridLines", "->", "Automatic"}], ",", 
   RowBox[{"Frame", "->", "True"}], ",", " ", 
   RowBox[{"FrameLabel", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<t\>\"", ",", "Bold", ",", "12"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{
        RowBox[{"Subscript", "[", 
         RowBox[{"H", ",", "\"\<M\>\""}], "]"}], ",", "Bold", ",", "12"}], 
       "]"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.959683456147004*^9, 3.959683459717547*^9}, {
  3.959684249286982*^9, 3.959684249660479*^9}, {3.9596855604950027`*^9, 
  3.959685571180539*^9}},
 CellLabel->
  "In[906]:=",ExpressionUUID->"41370058-c814-48ea-9cc6-5416cf8f9df2"],

Cell[BoxData[
 GraphicsBox[
  InterpretationBox[{
    TagBox[{{{}, {}, 
       TagBox[
        {RGBColor[0.2, 0.7, 1], AbsoluteThickness[2], Opacity[1.], 
         LineBox[CompressedData["
1:eJwVlGk81HkAhycltVI5qslQ+LddSLolfX/dyZYro+TOlXSslBRp0UU6VhPl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          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
     {"WolframDynamicHighlight", <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
    StyleBox[
     DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
       Slot["HighlightElements"], 
       Slot["LayoutOptions"], 
       Slot["Meta"], 
       Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
           Annotation[{
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[0.2, 0.7, 1]], 
             Line[CompressedData["
1:eJwVlGk81HkAhycltVI5qslQ+LddSLolfX/dyZYro+TOlXSslBRp0UU6VhPl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              "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0.2, 10}, {0.12215307700624295`, 
             0.4009768073321385}}, "Frame" -> {{True, True}, {True, True}}, 
           "AxesOrigin" -> {0, 0.12215307700624323`}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[0.2, 0.7, 1]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>]]& )[<|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{0.2, 10}, {0.12215307700624295`, 
            0.4009768073321385}}, "Frame" -> {{True, True}, {True, True}}, 
          "AxesOrigin" -> {0, 0.12215307700624323`}, 
          "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             RGBColor[0.2, 0.7, 1]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              (Identity[#]& )[
               Part[#, 1]], 
              (Identity[#]& )[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>],
      ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
       4.503599627370496*^15, -4.503599627370496*^15}}],
     Selectable->False]},
   Annotation[{{{{}, {}, 
       Annotation[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[2], 
          RGBColor[0.2, 0.7, 1]], 
         Line[CompressedData["
1:eJwVlGk81HkAhycltVI5qslQ+LddSLolfX/dyZYro+TOlXSslBRp0UU6VhPl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          "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
    "HighlightElements" -> <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
     "LayoutOptions" -> <|
      "PanelPlotLayout" -> <||>, 
       "PlotRange" -> {{0.2, 10}, {0.12215307700624295`, 0.4009768073321385}},
        "Frame" -> {{True, True}, {True, True}}, 
       "AxesOrigin" -> {0, 0.12215307700624323`}, 
       "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
       "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
         Directive[
          Opacity[1.], 
          AbsoluteThickness[2], 
          RGBColor[0.2, 0.7, 1]]}, 
       "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), 
         "ScalingFunctions" -> {{Identity, Identity}, {Identity, Identity}}|>,
        "Primitives" -> {}, "GCFlag" -> False|>, 
     "Meta" -> <|
      "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
       Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0.12215307700624323`},
  AxesStyle->Directive[
    GrayLevel[0]],
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      TagBox[
       StyleBox[
        SubscriptBox["H", "\"M\""], Bold, 12, StripOnInput -> False], 
       HoldForm], TraditionalForm], None}, {
     FormBox[
      TagBox[
       StyleBox["\"t\"", Bold, 12, StripOnInput -> False], HoldForm], 
      TraditionalForm], None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{Automatic, Automatic},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0.2, 10}, {0.12215307700624295`, 0.4009768073321385}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.9596834568198557`*^9, 3.959683460287174*^9}, 
   3.959684020568825*^9, 3.959684054868512*^9, {3.959684157804508*^9, 
   3.959684163334836*^9}, 3.9596843118736763`*^9, 3.959684347121131*^9, 
   3.9596844037890453`*^9, 3.959684605614255*^9, 3.959684676869491*^9, 
   3.959685169828248*^9, 3.959685200227454*^9, {3.95968556242144*^9, 
   3.959685571471126*^9}, 3.959735096669862*^9},
 CellLabel->
  "Out[906]=",ExpressionUUID->"ea84d9f4-5ddb-4a81-83c8-6488316a81ee"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"dotHM", "[", "t_", "]"}], "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"HM", "[", "t", "]"}], ",", "t"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.959683482594287*^9, 3.959683486224936*^9}},
 CellLabel->
  "In[907]:=",ExpressionUUID->"a53aebf9-cedf-4bbd-9a4b-1141ac0f9231"],

Cell[BoxData[
 RowBox[{
  RowBox[{"accOb", "[", "t_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"Fun", "[", "t", "]"}], "]"}], ")"}]}], "*", 
    RowBox[{"dotHM", "[", "t", "]"}]}], "+", 
   RowBox[{
    RowBox[{"HM", "[", "t", "]"}], "^", "2"}]}]}]], "Input",
 CellChangeTimes->{{3.959683498269566*^9, 3.959683505246004*^9}},
 CellLabel->
  "In[908]:=",ExpressionUUID->"f135d9a2-5b89-4f6e-8380-5b02bde7f0b8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"accOb", "[", "t", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "0.2", ",", "10"}], "}"}], ",", 
   RowBox[{"PlotStyle", "->", 
    RowBox[{"{", 
     RowBox[{"RGBColor", "[", 
      RowBox[{"0.2", ",", "0.7", ",", "1"}], "]"}], "}"}]}], ",", 
   RowBox[{"GridLines", "->", "Automatic"}], ",", " ", 
   RowBox[{"AxesStyle", "->", 
    RowBox[{"Directive", "[", "Black", "]"}]}], ",", 
   RowBox[{"GridLines", "->", "Automatic"}], ",", 
   RowBox[{"Frame", "->", "True"}], ",", 
   RowBox[{"FrameLabel", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<t\>\"", ",", "Bold", ",", "12"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{
        RowBox[{"TraditionalForm", "[", 
         RowBox[{
          RowBox[{"Subscript", "[", 
           RowBox[{
            RowBox[{"Overscript", "[", 
             RowBox[{"H", ",", "\"\<.\>\""}], "]"}], ",", "\"\<M\>\""}], 
           "]"}], "+", 
          RowBox[{
           RowBox[{"Subscript", "[", 
            RowBox[{"H", ",", "\"\<M\>\""}], "]"}], "^", "2"}]}], "]"}], ",", 
        "Bold", ",", "12"}], "]"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.959683515284498*^9, 3.959683515366372*^9}, {
   3.959684200616352*^9, 3.959684209030223*^9}, {3.9596842536657763`*^9, 
   3.9596843010113564`*^9}, {3.959684911493113*^9, 3.959684925271708*^9}, {
   3.9596852166204567`*^9, 3.959685249115807*^9}, {3.959685318620265*^9, 
   3.959685341420165*^9}, 3.959685591364327*^9},
 CellLabel->
  "In[909]:=",ExpressionUUID->"cdf93304-3490-45a5-80bf-795f682859a3"],

Cell[BoxData[
 GraphicsBox[
  InterpretationBox[{
    TagBox[{{{}, {}, 
       TagBox[
        {RGBColor[0.2, 0.7, 1], AbsoluteThickness[2], Opacity[1.], 
         LineBox[CompressedData["
1:eJwV1nk8VPsbB/Ax5sxQcVOULJFJpWx1EaLnkaVN1qSrFNmypE2kyyVUQ8k6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          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
     {"WolframDynamicHighlight", <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
    StyleBox[
     DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
       Slot["HighlightElements"], 
       Slot["LayoutOptions"], 
       Slot["Meta"], 
       Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
           Annotation[{
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[0.2, 0.7, 1]], 
             Line[CompressedData["
1:eJwV1nk8VPsbB/Ax5sxQcVOULJFJpWx1EaLnkaVN1qSrFNmypE2kyyVUQ8k6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              "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0.2, 10}, {-0.012271989895958712`, 
             0.03153076805484887}}, "Frame" -> {{True, True}, {True, True}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
           "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
           GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[0.2, 0.7, 1]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>]]& )[<|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{0.2, 10}, {-0.012271989895958712`, 
            0.03153076805484887}}, "Frame" -> {{True, True}, {True, True}}, 
          "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
          "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
          GoldenRatio^(-1), "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             RGBColor[0.2, 0.7, 1]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              (Identity[#]& )[
               Part[#, 1]], 
              (Identity[#]& )[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>],
      ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
       4.503599627370496*^15, -4.503599627370496*^15}}],
     Selectable->False]},
   Annotation[{{{{}, {}, 
       Annotation[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[2], 
          RGBColor[0.2, 0.7, 1]], 
         Line[CompressedData["
1:eJwV1nk8VPsbB/Ax5sxQcVOULJFJpWx1EaLnkaVN1qSrFNmypE2kyyVUQ8k6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          "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
    "HighlightElements" -> <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
     "LayoutOptions" -> <|
      "PanelPlotLayout" -> <||>, 
       "PlotRange" -> {{0.2, 10}, {-0.012271989895958712`, 
         0.03153076805484887}}, "Frame" -> {{True, True}, {True, True}}, 
       "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
       "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
       GoldenRatio^(-1), "DefaultStyle" -> {
         Directive[
          Opacity[1.], 
          AbsoluteThickness[2], 
          RGBColor[0.2, 0.7, 1]]}, 
       "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), 
         "ScalingFunctions" -> {{Identity, Identity}, {Identity, Identity}}|>,
        "Primitives" -> {}, "GCFlag" -> False|>, 
     "Meta" -> <|
      "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
       Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  AxesStyle->Directive[
    GrayLevel[0]],
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      TagBox[
       StyleBox[
        TagBox[
         FormBox[
          RowBox[{
            SubsuperscriptBox["H", "\"M\"", "2"], "+", 
            SubscriptBox[
             OverscriptBox["H", "\".\""], "\"M\""]}], TraditionalForm], 
         TraditionalForm, Editable -> True], Bold, 12, StripOnInput -> False],
        HoldForm], TraditionalForm], None}, {
     FormBox[
      TagBox[
       StyleBox["\"t\"", Bold, 12, StripOnInput -> False], HoldForm], 
      TraditionalForm], None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{Automatic, Automatic},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0.2, 10}, {-0.012271989895958712`, 0.03153076805484887}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.9596835156910057`*^9, 3.95968402062493*^9, 3.959684054916098*^9, {
   3.959684157857356*^9, 3.959684163394864*^9}, {3.9596842043117123`*^9, 
   3.959684209459218*^9}, {3.959684257618331*^9, 3.959684302152061*^9}, 
   3.9596843471879053`*^9, 3.959684403839615*^9, 3.959684605669857*^9, 
   3.959684676920895*^9, {3.959684914364263*^9, 3.959684925667432*^9}, 
   3.959685169888001*^9, {3.959685211557485*^9, 3.9596852499098577`*^9}, {
   3.959685319131266*^9, 3.959685341778184*^9}, 3.9596855916900797`*^9, 
   3.9597350967430058`*^9},
 CellLabel->
  "Out[909]=",ExpressionUUID->"6b6bd28c-0aaa-453a-b59e-d943b9ba81e4"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"acc2", "[", "t_", "]"}], ":=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"scalef", "[", "t", "]"}], "*", 
      RowBox[{"Fun", "[", "t", "]"}]}], ")"}]}], "*", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"scalef", "''"}], "[", "t", "]"}], "+", 
     RowBox[{
      RowBox[{"1", "/", "2"}], "*", 
      RowBox[{
       RowBox[{"scalef", "'"}], "[", "t", "]"}], "*", 
      RowBox[{
       RowBox[{
        RowBox[{"Fun", "'"}], "[", "t", "]"}], "/", 
       RowBox[{"Fun", "[", "t", "]"}]}]}], "+", 
     RowBox[{
      RowBox[{"1", "/", "2"}], "*", 
      RowBox[{"scalef", "[", "t", "]"}], "*", 
      RowBox[{
       RowBox[{
        RowBox[{"Fun", "''"}], "[", "t", "]"}], "/", 
       RowBox[{"Fun", "[", "t", "]"}]}]}], "-", 
     RowBox[{
      RowBox[{"scalef", "[", "t", "]"}], "*", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Fun", "'"}], "[", "t", "]"}], ")"}], "^", "2"}], "/", 
        "2"}], "/", 
       RowBox[{
        RowBox[{"Fun", "[", "t", "]"}], "^", "2"}]}]}]}], ")"}]}]}]], "Input",\

 CellChangeTimes->{{3.959684748013899*^9, 3.959684856766795*^9}},
 CellLabel->
  "In[910]:=",ExpressionUUID->"1c72ccbc-9faa-4457-9d40-693fe5378b79"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"acc2", "[", "t", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "0.2", ",", "10"}], "}"}], ",", 
   RowBox[{"PlotStyle", "->", 
    RowBox[{"{", 
     RowBox[{"RGBColor", "[", 
      RowBox[{"0.2", ",", "0.7", ",", "1"}], "]"}], "}"}]}], ",", 
   RowBox[{"GridLines", "->", "Automatic"}], ",", " ", 
   RowBox[{"AxesStyle", "->", 
    RowBox[{"Directive", "[", "Black", "]"}]}], ",", 
   RowBox[{"GridLines", "->", "Automatic"}], ",", 
   RowBox[{"Frame", "->", "True"}], ",", 
   RowBox[{"PlotRange", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "2"}], ",", "60"}], "}"}]}], ",", 
   RowBox[{"FrameLabel", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<t\>\"", ",", "Bold", ",", "12"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{
        RowBox[{"TraditionalForm", "[", 
         RowBox[{
          RowBox[{"Subscript", "[", 
           RowBox[{
            RowBox[{"Overscript", "[", 
             RowBox[{"H", ",", "\"\<.\>\""}], "]"}], ",", "\"\<M\>\""}], 
           "]"}], "+", 
          RowBox[{
           RowBox[{"Subscript", "[", 
            RowBox[{"H", ",", "\"\<M\>\""}], "]"}], "^", "2"}]}], "]"}], ",", 
        "Bold", ",", "12"}], "]"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.95968486792474*^9, 3.959684903026178*^9}},
 CellLabel->
  "In[911]:=",ExpressionUUID->"3f46f739-c37d-4505-9fe2-992b6786ebf0"],

Cell[BoxData[
 GraphicsBox[
  InterpretationBox[{
    TagBox[{{{}, {}, 
       TagBox[
        {RGBColor[0.2, 0.7, 1], AbsoluteThickness[2], Opacity[1.], 
         LineBox[CompressedData["
1:eJwl1nk0Vd/7B/BruBeVUlEUGW4+JWMKIZ4tKpWMKSkiQ+ZKIkXGcolM3ZDh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          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
     {"WolframDynamicHighlight", <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
    StyleBox[
     DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
       Slot["HighlightElements"], 
       Slot["LayoutOptions"], 
       Slot["Meta"], 
       Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
           Annotation[{
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[0.2, 0.7, 1]], 
             Line[CompressedData["
1:eJwl1nk0Vd/7B/BruBeVUlEUGW4+JWMKIZ4tKpWMKSkiQ+ZKIkXGcolM3ZDh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              "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0., 9.9999998}, {-2., 60.}}, 
           "Frame" -> {{True, True}, {True, True}}, "AxesOrigin" -> {0, 0}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[0.2, 0.7, 1]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>]]& )[<|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{0., 9.9999998}, {-2., 60.}}, 
          "Frame" -> {{True, True}, {True, True}}, "AxesOrigin" -> {0, 0}, 
          "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             RGBColor[0.2, 0.7, 1]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              (Identity[#]& )[
               Part[#, 1]], 
              (Identity[#]& )[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>],
      ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
       4.503599627370496*^15, -4.503599627370496*^15}}],
     Selectable->False]},
   Annotation[{{{{}, {}, 
       Annotation[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[2], 
          RGBColor[0.2, 0.7, 1]], 
         Line[CompressedData["
1:eJwl1nk0Vd/7B/BruBeVUlEUGW4+JWMKIZ4tKpWMKSkiQ+ZKIkXGcolM3ZDh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          "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
    "HighlightElements" -> <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
     "LayoutOptions" -> <|
      "PanelPlotLayout" -> <||>, "PlotRange" -> {{0., 9.9999998}, {-2., 60.}},
        "Frame" -> {{True, True}, {True, True}}, "AxesOrigin" -> {0, 0}, 
       "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
       "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
         Directive[
          Opacity[1.], 
          AbsoluteThickness[2], 
          RGBColor[0.2, 0.7, 1]]}, 
       "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), 
         "ScalingFunctions" -> {{Identity, Identity}, {Identity, Identity}}|>,
        "Primitives" -> {}, "GCFlag" -> False|>, 
     "Meta" -> <|
      "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
       Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  AxesStyle->Directive[
    GrayLevel[0]],
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      TagBox[
       StyleBox[
        TagBox[
         FormBox[
          RowBox[{
            SubsuperscriptBox["H", "\"M\"", "2"], "+", 
            SubscriptBox[
             OverscriptBox["H", "\".\""], "\"M\""]}], TraditionalForm], 
         TraditionalForm, Editable -> True], Bold, 12, StripOnInput -> False],
        HoldForm], TraditionalForm], None}, {
     FormBox[
      TagBox[
       StyleBox["\"t\"", Bold, 12, StripOnInput -> False], HoldForm], 
      TraditionalForm], None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{Automatic, Automatic},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0., 9.9999998}, {-2., 60.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.959684868738641*^9, 3.959684903538089*^9}, 
   3.9597350968620787`*^9},
 CellLabel->
  "Out[911]=",ExpressionUUID->"9b6b9427-ab62-4712-89f7-e561f767aab5"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Jordan to Minimal frame 0ld and wrong", "Subsubsection",
 CellChangeTimes->{{3.9572558180519743`*^9, 3.957255829340909*^9}, {
  3.9596829336297407`*^9, 3.959682934690179*^9}, {3.959683534866601*^9, 
  3.959683536162738*^9}},ExpressionUUID->"ba77e1ae-303d-4861-911a-\
c1c68df22ba2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"F", "[", 
    RowBox[{"t_", "?", "NumericQ"}], "]"}], ":=", 
   RowBox[{"OmSol", "[", "t", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.957255830747596*^9, 3.957255842419723*^9}, 
   3.957255882782243*^9},
 CellLabel->
  "In[912]:=",ExpressionUUID->"d5d9ed9c-0372-4ebf-9ec0-39334ddf177b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"tM", "[", "t_", "]"}], "=", 
   RowBox[{"FunctionInterpolation", "[", 
    RowBox[{
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{"F", "[", "s", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"s", ",", "0.2", ",", " ", "10"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0.2", ",", "10"}], "}"}]}], "]"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.957255897598246*^9, 3.957255911147316*^9}, {
  3.959274257120528*^9, 3.959274259230609*^9}, {3.959274289986643*^9, 
  3.9592742979804707`*^9}, {3.9592757172715282`*^9, 3.95927573375401*^9}},
 CellLabel->
  "In[913]:=",ExpressionUUID->"8c57b087-a4cf-4fc8-bf46-42d1d353ba2c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tM", "[", 
   RowBox[{"t_", "?", "NumericQ"}], "]"}], ":=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{"F", "[", "s", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"s", ",", "0.2", ",", "t"}], "}"}], ",", 
    RowBox[{"Method", "->", "\"\<GlobalAdaptive\>\""}], ",", 
    RowBox[{"AccuracyGoal", "->", "8"}], ",", 
    RowBox[{"MaxRecursion", "->", "20"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.95725592182369*^9, 3.957255936984851*^9}},
 CellLabel->
  "In[914]:=",ExpressionUUID->"f9997bfb-9d5d-4c8d-96ef-3eb42c2ad978"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"tM", "[", "t", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "0.2", ",", "10"}], "}"}], ",", 
   RowBox[{"PlotStyle", "->", 
    RowBox[{"{", 
     RowBox[{"RGBColor", "[", 
      RowBox[{"0.2`", ",", "0.7`", ",", "1"}], "]"}], "}"}]}], ",", 
   RowBox[{"GridLines", "->", "Automatic"}], ",", " ", 
   RowBox[{"AxesStyle", "->", 
    RowBox[{"Directive", "[", "Black", "]"}]}], ",", 
   RowBox[{"GridLines", "->", "Automatic"}], ",", 
   RowBox[{"Frame", "->", "True"}], ",", " ", 
   RowBox[{"FrameLabel", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<t\>\"", ",", "Bold", ",", "12"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{
        RowBox[{"Subscript", "[", 
         RowBox[{"t", ",", "\"\<M\>\""}], "]"}], ",", "Bold", ",", "12"}], 
       "]"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.957255929409422*^9, 3.9572559457757807`*^9}, {
  3.9592735445892763`*^9, 3.95927355235354*^9}},
 CellLabel->
  "In[915]:=",ExpressionUUID->"7ecd5ef3-d141-4f3e-a7bf-3903c2f0381b"],

Cell[BoxData[
 GraphicsBox[
  InterpretationBox[{
    TagBox[{{{}, {}, 
       TagBox[
        {RGBColor[0.2, 0.7, 1], AbsoluteThickness[2], Opacity[1.], 
         LineBox[CompressedData["
1:eJwVy2s0lAkAh3GLoU0Uisk1XiRlc2mMIfP+qXmR5LamVjK2QlkVNlIJZUoU
JSRyXZ3ZkNLVaNSeiIppUiTVpEKX3TYil5jBth+e8/v0mGze5R+mqKCg4P29
/6Wa6O5nCx6QS1I3HbWXnWJ76sWG0uUPSI2EMJZrdAy5NqZtb15IKynr9ZIP
xR8k/Y2TLpwg2sjCIVlWHD+bDNnfp8mvEZM9vQ9fk6XlZLz9RWnUnUfkrdRs
QVbHZbLjsQmrdOQJOZr+rjmY2UgqudVJog2ek9mXLJlXB56QN1VaSk479ZHT
x9mDEuN3pDKr8uPtuL/JXZ7hC5mHv5D2X4jWouxB0psWVKTXPEbGS+oFSgu/
khsuNYnsRqZIfbWSoWKbMXJIfbz2Xooi+I1RmUkZE6RpwCzD3SkqCF2pOlrf
KSf7EyqTeAWzccSgJyzo/Qy53bqT/SpbA0LRo5xFxT+gNteYF8fXhH/Rur0t
VkoQurxhqNZowzzk6t2CWmXERx3ZkSldgKBNmY4n16sgPffc2zofOq6doNmy
elWh/ImwGavWQ/TMsB8t60fkdr9qV/Q1RJhvS/e0rRp6dmmEhU8ZI7mT2V9V
PwdrLLrHfvIwgSzPiL5vswbMtAN5J4WmKMqoaJcNzIWOsvSZXM8MPj2SDb6S
eUgXjd15KTDH5w/sRFa5JgYGD/iJmYthqDb9VhamBR22HZ1eb4lp8fhLH2dt
VGqdVImNsELsedAPKM7HnsCZ0O20ZTi0O1H1TvN8+FuM0MYE1lj1ejjjdMEC
OA7+axK5dznytwh9OTwdDLSreb4oskHREWHVYYYu4pdkNmrl28KlsLpOqkpH
am6+q2+uHWLufVZRF9PRFyJrSUyzBzcn8h9J2ULo5swV0fJX4GGCw7zICD18
627/Wb2IgbfrRj/qW+mj5cYSBqvCAYKmgUDelD7MKstuWT9gYsqPSUtsNIC3
s8t4ep8jaMk3PazOGILt1eAlNHJCafNxyWWeEYZNe2sk3s7okvup+hLGcGgw
avsteSVuP/HrTB43xuxZaterO11g8Gt7zN2QRYi5znydY0DC1jKvSbN1ESyW
2XPYHCAvomNnpL0JLJ6qKIdMA432LNGlPBMEL9biGtW6wt2n4bGLgin2EQ3B
6fFuyBsPTxduMUVvgGxiNWMV7OjHCtnNprgSpSs/NroKi4+K49SXExBz5dWu
4tV4x2cM388mcLZ4m1lyIQc9XX6SgzkEeGkXGeYlHHRb7qxyyiNQplkiaivn
QCwWbL5whsCLx9fM9So5uDaf3nGilMBap+DdDXUcHDo3eZVbQ4B5IGKW7lMO
jO/+Fdd/nwDX4WGM2TwKdB2pX3Hr999ZsOK5NgWtbd+suWIC0iz5jixdCipz
bN/fe0SActu4etKIwkDAH9zqLgJNp/YcfGZNoaGPz4ztJ9Aoknqe96Jwg1Gu
vfQ9AfNv6/dv9aFQm3ZrsO8DgfZoRzOTAAoVS8f+DPxEIInaIj0bRCHj9wg6
a5iAwGnyw+ntFPjNqSNDXwmss3bs4u6gkKRb1l41SsDMw3elbgyFWFH3UYMJ
AsIrntEFCRSi1Ee3Pp0kMGeTB3tjIoVwnqZrlpxAZf9GvmEKhdDL1obu0wRs
vp5ye5NK4RelNRMzMwTc7eQJFWkU/gNVnymz
          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
     {"WolframDynamicHighlight", <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
    StyleBox[
     DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
       Slot["HighlightElements"], 
       Slot["LayoutOptions"], 
       Slot["Meta"], 
       Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
           Annotation[{
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[0.2, 0.7, 1]], 
             Line[CompressedData["
1:eJwVy2s0lAkAh3GLoU0Uisk1XiRlc2mMIfP+qXmR5LamVjK2QlkVNlIJZUoU
JSRyXZ3ZkNLVaNSeiIppUiTVpEKX3TYil5jBth+e8/v0mGze5R+mqKCg4P29
/6Wa6O5nCx6QS1I3HbWXnWJ76sWG0uUPSI2EMJZrdAy5NqZtb15IKynr9ZIP
xR8k/Y2TLpwg2sjCIVlWHD+bDNnfp8mvEZM9vQ9fk6XlZLz9RWnUnUfkrdRs
QVbHZbLjsQmrdOQJOZr+rjmY2UgqudVJog2ek9mXLJlXB56QN1VaSk479ZHT
x9mDEuN3pDKr8uPtuL/JXZ7hC5mHv5D2X4jWouxB0psWVKTXPEbGS+oFSgu/
khsuNYnsRqZIfbWSoWKbMXJIfbz2Xooi+I1RmUkZE6RpwCzD3SkqCF2pOlrf
KSf7EyqTeAWzccSgJyzo/Qy53bqT/SpbA0LRo5xFxT+gNteYF8fXhH/Rur0t
VkoQurxhqNZowzzk6t2CWmXERx3ZkSldgKBNmY4n16sgPffc2zofOq6doNmy
elWh/ImwGavWQ/TMsB8t60fkdr9qV/Q1RJhvS/e0rRp6dmmEhU8ZI7mT2V9V
PwdrLLrHfvIwgSzPiL5vswbMtAN5J4WmKMqoaJcNzIWOsvSZXM8MPj2SDb6S
eUgXjd15KTDH5w/sRFa5JgYGD/iJmYthqDb9VhamBR22HZ1eb4lp8fhLH2dt
VGqdVImNsELsedAPKM7HnsCZ0O20ZTi0O1H1TvN8+FuM0MYE1lj1ejjjdMEC
OA7+axK5dznytwh9OTwdDLSreb4oskHREWHVYYYu4pdkNmrl28KlsLpOqkpH
am6+q2+uHWLufVZRF9PRFyJrSUyzBzcn8h9J2ULo5swV0fJX4GGCw7zICD18
627/Wb2IgbfrRj/qW+mj5cYSBqvCAYKmgUDelD7MKstuWT9gYsqPSUtsNIC3
s8t4ep8jaMk3PazOGILt1eAlNHJCafNxyWWeEYZNe2sk3s7okvup+hLGcGgw
avsteSVuP/HrTB43xuxZaterO11g8Gt7zN2QRYi5znydY0DC1jKvSbN1ESyW
2XPYHCAvomNnpL0JLJ6qKIdMA432LNGlPBMEL9biGtW6wt2n4bGLgin2EQ3B
6fFuyBsPTxduMUVvgGxiNWMV7OjHCtnNprgSpSs/NroKi4+K49SXExBz5dWu
4tV4x2cM388mcLZ4m1lyIQc9XX6SgzkEeGkXGeYlHHRb7qxyyiNQplkiaivn
QCwWbL5whsCLx9fM9So5uDaf3nGilMBap+DdDXUcHDo3eZVbQ4B5IGKW7lMO
jO/+Fdd/nwDX4WGM2TwKdB2pX3Hr999ZsOK5NgWtbd+suWIC0iz5jixdCipz
bN/fe0SActu4etKIwkDAH9zqLgJNp/YcfGZNoaGPz4ztJ9Aoknqe96Jwg1Gu
vfQ9AfNv6/dv9aFQm3ZrsO8DgfZoRzOTAAoVS8f+DPxEIInaIj0bRCHj9wg6
a5iAwGnyw+ntFPjNqSNDXwmss3bs4u6gkKRb1l41SsDMw3elbgyFWFH3UYMJ
AsIrntEFCRSi1Ee3Pp0kMGeTB3tjIoVwnqZrlpxAZf9GvmEKhdDL1obu0wRs
vp5ye5NK4RelNRMzMwTc7eQJFWkU/gNVnymz
              "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0.2, 10}, {0., 45.05967628778722}}, 
           "Frame" -> {{True, True}, {True, True}}, "AxesOrigin" -> {0, 0}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[0.2, 0.7, 1]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>]]& )[<|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{0.2, 10}, {0., 45.05967628778722}}, 
          "Frame" -> {{True, True}, {True, True}}, "AxesOrigin" -> {0, 0}, 
          "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             RGBColor[0.2, 0.7, 1]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              (Identity[#]& )[
               Part[#, 1]], 
              (Identity[#]& )[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>],
      ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
       4.503599627370496*^15, -4.503599627370496*^15}}],
     Selectable->False]},
   Annotation[{{{{}, {}, 
       Annotation[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[2], 
          RGBColor[0.2, 0.7, 1]], 
         Line[CompressedData["
1:eJwVy2s0lAkAh3GLoU0Uisk1XiRlc2mMIfP+qXmR5LamVjK2QlkVNlIJZUoU
JSRyXZ3ZkNLVaNSeiIppUiTVpEKX3TYil5jBth+e8/v0mGze5R+mqKCg4P29
/6Wa6O5nCx6QS1I3HbWXnWJ76sWG0uUPSI2EMJZrdAy5NqZtb15IKynr9ZIP
xR8k/Y2TLpwg2sjCIVlWHD+bDNnfp8mvEZM9vQ9fk6XlZLz9RWnUnUfkrdRs
QVbHZbLjsQmrdOQJOZr+rjmY2UgqudVJog2ek9mXLJlXB56QN1VaSk479ZHT
x9mDEuN3pDKr8uPtuL/JXZ7hC5mHv5D2X4jWouxB0psWVKTXPEbGS+oFSgu/
khsuNYnsRqZIfbWSoWKbMXJIfbz2Xooi+I1RmUkZE6RpwCzD3SkqCF2pOlrf
KSf7EyqTeAWzccSgJyzo/Qy53bqT/SpbA0LRo5xFxT+gNteYF8fXhH/Rur0t
VkoQurxhqNZowzzk6t2CWmXERx3ZkSldgKBNmY4n16sgPffc2zofOq6doNmy
elWh/ImwGavWQ/TMsB8t60fkdr9qV/Q1RJhvS/e0rRp6dmmEhU8ZI7mT2V9V
PwdrLLrHfvIwgSzPiL5vswbMtAN5J4WmKMqoaJcNzIWOsvSZXM8MPj2SDb6S
eUgXjd15KTDH5w/sRFa5JgYGD/iJmYthqDb9VhamBR22HZ1eb4lp8fhLH2dt
VGqdVImNsELsedAPKM7HnsCZ0O20ZTi0O1H1TvN8+FuM0MYE1lj1ejjjdMEC
OA7+axK5dznytwh9OTwdDLSreb4oskHREWHVYYYu4pdkNmrl28KlsLpOqkpH
am6+q2+uHWLufVZRF9PRFyJrSUyzBzcn8h9J2ULo5swV0fJX4GGCw7zICD18
627/Wb2IgbfrRj/qW+mj5cYSBqvCAYKmgUDelD7MKstuWT9gYsqPSUtsNIC3
s8t4ep8jaMk3PazOGILt1eAlNHJCafNxyWWeEYZNe2sk3s7okvup+hLGcGgw
avsteSVuP/HrTB43xuxZaterO11g8Gt7zN2QRYi5znydY0DC1jKvSbN1ESyW
2XPYHCAvomNnpL0JLJ6qKIdMA432LNGlPBMEL9biGtW6wt2n4bGLgin2EQ3B
6fFuyBsPTxduMUVvgGxiNWMV7OjHCtnNprgSpSs/NroKi4+K49SXExBz5dWu
4tV4x2cM388mcLZ4m1lyIQc9XX6SgzkEeGkXGeYlHHRb7qxyyiNQplkiaivn
QCwWbL5whsCLx9fM9So5uDaf3nGilMBap+DdDXUcHDo3eZVbQ4B5IGKW7lMO
jO/+Fdd/nwDX4WGM2TwKdB2pX3Hr999ZsOK5NgWtbd+suWIC0iz5jixdCipz
bN/fe0SActu4etKIwkDAH9zqLgJNp/YcfGZNoaGPz4ztJ9Aoknqe96Jwg1Gu
vfQ9AfNv6/dv9aFQm3ZrsO8DgfZoRzOTAAoVS8f+DPxEIInaIj0bRCHj9wg6
a5iAwGnyw+ntFPjNqSNDXwmss3bs4u6gkKRb1l41SsDMw3elbgyFWFH3UYMJ
AsIrntEFCRSi1Ee3Pp0kMGeTB3tjIoVwnqZrlpxAZf9GvmEKhdDL1obu0wRs
vp5ye5NK4RelNRMzMwTc7eQJFWkU/gNVnymz
          "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
    "HighlightElements" -> <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
     "LayoutOptions" -> <|
      "PanelPlotLayout" -> <||>, 
       "PlotRange" -> {{0.2, 10}, {0., 45.05967628778722}}, 
       "Frame" -> {{True, True}, {True, True}}, "AxesOrigin" -> {0, 0}, 
       "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
       "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
         Directive[
          Opacity[1.], 
          AbsoluteThickness[2], 
          RGBColor[0.2, 0.7, 1]]}, 
       "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), 
         "ScalingFunctions" -> {{Identity, Identity}, {Identity, Identity}}|>,
        "Primitives" -> {}, "GCFlag" -> False|>, 
     "Meta" -> <|
      "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
       Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  AxesStyle->Directive[
    GrayLevel[0]],
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      TagBox[
       StyleBox[
        SubscriptBox[
         TagBox[
          TagBox["t", HoldForm], HoldForm], "\"M\""], Bold, 12, StripOnInput -> 
        False], HoldForm], TraditionalForm], None}, {
     FormBox[
      TagBox[
       StyleBox["\"t\"", Bold, 12, StripOnInput -> False], HoldForm], 
      TraditionalForm], None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{Automatic, Automatic},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0.2, 10}, {0., 45.05967628778722}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.957255941285179*^9, 3.9572559468898687`*^9}, {
   3.957256025554509*^9, 3.957256042130177*^9}, 3.957256111630693*^9, 
   3.959273710204484*^9, {3.959274169329382*^9, 3.959274198908003*^9}, 
   3.959274305310226*^9, {3.959275086646591*^9, 3.959275103773754*^9}, 
   3.959275323381212*^9, 3.959275446749486*^9, 3.959275679936602*^9, 
   3.959275741535276*^9, 3.9592759669853163`*^9, 3.959276005520973*^9, 
   3.9592766979198723`*^9, 3.959276984139537*^9, 3.959277020620452*^9, 
   3.959277056420711*^9, 3.9593748083702927`*^9, {3.9596432116050577`*^9, 
   3.959643227873633*^9}, 3.9596433846007843`*^9, 3.95968402083041*^9, 
   3.959684055112595*^9, {3.9596841580926313`*^9, 3.9596841636306067`*^9}, 
   3.959684347424272*^9, 3.959684404038415*^9, 3.9596846059235497`*^9, 
   3.959684677161294*^9, 3.959735097085431*^9},
 CellLabel->
  "Out[915]=",ExpressionUUID->"7e0c2df0-25c9-46ed-b6d8-4f37bd109f91"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Fun", "[", "t_", "]"}], " ", "=", " ", 
   RowBox[{"OmSol", "[", "t", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.957255972651141*^9, 3.957255975816381*^9}},
 CellLabel->
  "In[916]:=",ExpressionUUID->"fb34c240-561a-48fc-bbfa-96d38eb3b80a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"HM", "[", "t_", "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"OmSol", "[", "t", "]"}], ",", "t"}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"OmSol", "[", "t", "]"}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"3", "/", "2"}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"HubC", "[", "t", "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"OmSol", "[", "t", "]"}], "]"}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.957255981874978*^9, 3.9572559822766523`*^9}, {
  3.957256033271459*^9, 3.957256086809966*^9}, {3.9572561342566023`*^9, 
  3.957256134357819*^9}},
 CellLabel->
  "In[917]:=",ExpressionUUID->"20f238cb-dc4f-4513-ad17-4634b88ee786"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"HM", "[", "t", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "0.2", ",", "10"}], "}"}], ",", 
   RowBox[{"PlotStyle", "->", 
    RowBox[{"{", 
     RowBox[{"RGBColor", "[", 
      RowBox[{"0.2`", ",", "0.7`", ",", "1"}], "]"}], "}"}]}], ",", 
   RowBox[{"GridLines", "->", "Automatic"}], ",", " ", 
   RowBox[{"AxesStyle", "->", 
    RowBox[{"Directive", "[", "Black", "]"}]}], ",", 
   RowBox[{"GridLines", "->", "Automatic"}], ",", 
   RowBox[{"Frame", "->", "True"}], ",", " ", 
   RowBox[{"FrameLabel", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<t\>\"", ",", "Bold", ",", "12"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{
        RowBox[{"Subscript", "[", 
         RowBox[{"H", ",", "\"\<M\>\""}], "]"}], ",", "Bold", ",", "12"}], 
       "]"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.957255990843594*^9, 3.9572559992339582`*^9}, {
  3.957256147979391*^9, 3.9572561483155327`*^9}, {3.959273528656767*^9, 
  3.9592735315332108`*^9}},
 CellLabel->
  "In[918]:=",ExpressionUUID->"7db0e253-3f28-4eba-97d4-d49afc40d256"],

Cell[BoxData[
 GraphicsBox[
  InterpretationBox[{
    TagBox[{{{}, {}, 
       TagBox[
        {RGBColor[0.2, 0.7, 1], AbsoluteThickness[2], Opacity[1.], 
         LineBox[CompressedData["
1:eJwVxXk81HkDB/BB6CEhkhyFn1LRoZZWyefbyXYIvaKUSJFrU659yFEpiaJr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          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
     {"WolframDynamicHighlight", <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
    StyleBox[
     DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
       Slot["HighlightElements"], 
       Slot["LayoutOptions"], 
       Slot["Meta"], 
       Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
           Annotation[{
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[0.2, 0.7, 1]], 
             Line[CompressedData["
1:eJwVxXk81HkDB/BB6CEhkhyFn1LRoZZWyefbyXYIvaKUSJFrU659yFEpiaJr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              "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0.2, 10}, {0.049607275157512454`, 
             0.36940644654217886`}}, "Frame" -> {{True, True}, {True, True}}, 
           "AxesOrigin" -> {0, 0.049607275157512565`}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[0.2, 0.7, 1]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>]]& )[<|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{0.2, 10}, {0.049607275157512454`, 
            0.36940644654217886`}}, "Frame" -> {{True, True}, {True, True}}, 
          "AxesOrigin" -> {0, 0.049607275157512565`}, 
          "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             RGBColor[0.2, 0.7, 1]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              (Identity[#]& )[
               Part[#, 1]], 
              (Identity[#]& )[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>],
      ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
       4.503599627370496*^15, -4.503599627370496*^15}}],
     Selectable->False]},
   Annotation[{{{{}, {}, 
       Annotation[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[2], 
          RGBColor[0.2, 0.7, 1]], 
         Line[CompressedData["
1:eJwVxXk81HkDB/BB6CEhkhyFn1LRoZZWyefbyXYIvaKUSJFrU659yFEpiaJr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          "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
    "HighlightElements" -> <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
     "LayoutOptions" -> <|
      "PanelPlotLayout" -> <||>, 
       "PlotRange" -> {{0.2, 10}, {0.049607275157512454`, 
         0.36940644654217886`}}, "Frame" -> {{True, True}, {True, True}}, 
       "AxesOrigin" -> {0, 0.049607275157512565`}, 
       "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
       "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
         Directive[
          Opacity[1.], 
          AbsoluteThickness[2], 
          RGBColor[0.2, 0.7, 1]]}, 
       "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), 
         "ScalingFunctions" -> {{Identity, Identity}, {Identity, Identity}}|>,
        "Primitives" -> {}, "GCFlag" -> False|>, 
     "Meta" -> <|
      "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
       Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0.049607275157512565`},
  AxesStyle->Directive[
    GrayLevel[0]],
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      TagBox[
       StyleBox[
        SubscriptBox["H", "\"M\""], Bold, 12, StripOnInput -> False], 
       HoldForm], TraditionalForm], None}, {
     FormBox[
      TagBox[
       StyleBox["\"t\"", Bold, 12, StripOnInput -> False], HoldForm], 
      TraditionalForm], None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{Automatic, Automatic},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0.2, 10}, {0.049607275157512454`, 0.36940644654217886`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.9572559916612597`*^9, 3.95725606497127*^9}, {
   3.9572561117106733`*^9, 3.957256148738872*^9}, 3.9592737102808437`*^9, 
   3.9592741693700857`*^9, 3.959274313974001*^9, {3.959275086691543*^9, 
   3.959275103825996*^9}, 3.9592753234393578`*^9, 3.959275446792047*^9, 
   3.959275679979066*^9, 3.9592757415801353`*^9, 3.959275967033342*^9, 
   3.9592760055749483`*^9, 3.95927669797478*^9, {3.95927698419341*^9, 
   3.959277020678578*^9}, 3.9592770564740343`*^9, 3.959374808416432*^9, {
   3.959643211668827*^9, 3.95964322791774*^9}, 3.959643384633569*^9, 
   3.959684020904729*^9, 3.95968405514841*^9, {3.959684158156209*^9, 
   3.959684163670019*^9}, 3.959684347467359*^9, 3.959684404077423*^9, 
   3.959684605962885*^9, 3.959684677204308*^9, 3.959735097138529*^9},
 CellLabel->
  "Out[918]=",ExpressionUUID->"2728d1dd-f117-4104-a66f-4a7616bcff95"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"dotHM", "[", "t_", "]"}], "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"HM", "[", "t", "]"}], ",", "t"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9592736459474583`*^9, 3.959273652763451*^9}, {
  3.9592740959220457`*^9, 3.959274112952566*^9}},
 CellLabel->
  "In[919]:=",ExpressionUUID->"a20f1d82-df4a-4684-ad3e-0b0fd539ff3a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"accOM", "[", "t_", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"Fun", "[", "t", "]"}], "]"}], ")"}]}], "*", 
     RowBox[{"dotHM", "[", "t", "]"}]}], "+", 
    RowBox[{
     RowBox[{"HM", "[", "t", "]"}], "^", "2"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.95927366250667*^9, 3.959273672094846*^9}, 
   3.95927411527463*^9, {3.95927432722633*^9, 3.959274334896612*^9}},
 CellLabel->
  "In[920]:=",ExpressionUUID->"f701cc2e-42ea-4b33-a3fc-e0fbe7bf8b7a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"accOM", "[", "t", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "0.2", ",", "10"}], "}"}], ",", 
   RowBox[{"PlotStyle", "->", 
    RowBox[{"{", 
     RowBox[{"RGBColor", "[", 
      RowBox[{"0.2`", ",", "0.7`", ",", "1"}], "]"}], "}"}]}], ",", 
   RowBox[{"GridLines", "->", "Automatic"}], ",", 
   RowBox[{"PlotRange", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "2"}], ",", "40"}], "}"}]}], ",", " ", 
   RowBox[{"AxesStyle", "->", 
    RowBox[{"Directive", "[", "Black", "]"}]}], ",", 
   RowBox[{"GridLines", "->", "Automatic"}], ",", 
   RowBox[{"Frame", "->", "True"}], ",", " ", 
   RowBox[{"FrameLabel", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<t\>\"", ",", "Bold", ",", "12"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{
        RowBox[{"TraditionalForm", "[", 
         RowBox[{
          RowBox[{"Subscript", "[", 
           RowBox[{
            RowBox[{"Overscript", "[", 
             RowBox[{"H", ",", "\"\<.\>\""}], "]"}], ",", "\"\<E\>\""}], 
           "]"}], "+", 
          RowBox[{
           RowBox[{"Subscript", "[", 
            RowBox[{"H", ",", "\"\<E\>\""}], "]"}], "^", "2"}]}], "]"}], ",", 
        "Bold", ",", "12"}], "]"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.959273684193378*^9, {3.959273747197545*^9, 3.959273784990602*^9}, {
   3.959274347701889*^9, 3.9592743834214363`*^9}, 3.9592744159603767`*^9, {
   3.959275344246717*^9, 3.9592753499560757`*^9}, {3.9592755761103992`*^9, 
   3.959275640876299*^9}, 3.9592756856415157`*^9, {3.959275937826874*^9, 
   3.959275984604645*^9}, {3.959276724760357*^9, 3.959276751080834*^9}, 
   3.959643203522544*^9, {3.95964326790702*^9, 3.959643276150291*^9}, {
   3.959643432025545*^9, 3.959643473392771*^9}, {3.9596751807074966`*^9, 
   3.95967518435385*^9}},
 CellLabel->
  "In[921]:=",ExpressionUUID->"ed9891b2-52fc-4f0b-8616-f71923625477"],

Cell[BoxData[
 GraphicsBox[
  InterpretationBox[{
    TagBox[{{{}, {}, 
       TagBox[
        {RGBColor[0.2, 0.7, 1], AbsoluteThickness[2], Opacity[1.], 
         LineBox[CompressedData["
1:eJwl1Xc8le//B/DjnOMooxSKQjiVyi4jo96XplRWRSEjMyOSjMwQ5ygjMiqh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          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
     {"WolframDynamicHighlight", <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
    StyleBox[
     DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
       Slot["HighlightElements"], 
       Slot["LayoutOptions"], 
       Slot["Meta"], 
       Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
           Annotation[{
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[0.2, 0.7, 1]], 
             Line[CompressedData["
1:eJwl1Xc8le//B/DjnOMooxSKQjiVyi4jo96XplRWRSEjMyOSjMwQ5ygjMiqh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              "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0., 9.9999998}, {-2., 40.}}, 
           "Frame" -> {{True, True}, {True, True}}, "AxesOrigin" -> {0, 0}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[0.2, 0.7, 1]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>]]& )[<|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{0., 9.9999998}, {-2., 40.}}, 
          "Frame" -> {{True, True}, {True, True}}, "AxesOrigin" -> {0, 0}, 
          "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             RGBColor[0.2, 0.7, 1]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              (Identity[#]& )[
               Part[#, 1]], 
              (Identity[#]& )[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>],
      ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
       4.503599627370496*^15, -4.503599627370496*^15}}],
     Selectable->False]},
   Annotation[{{{{}, {}, 
       Annotation[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[2], 
          RGBColor[0.2, 0.7, 1]], 
         Line[CompressedData["
1:eJwl1Xc8le//B/DjnOMooxSKQjiVyi4jo96XplRWRSEjMyOSjMwQ5ygjMiqh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          "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
    "HighlightElements" -> <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
     "LayoutOptions" -> <|
      "PanelPlotLayout" -> <||>, "PlotRange" -> {{0., 9.9999998}, {-2., 40.}},
        "Frame" -> {{True, True}, {True, True}}, "AxesOrigin" -> {0, 0}, 
       "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
       "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
         Directive[
          Opacity[1.], 
          AbsoluteThickness[2], 
          RGBColor[0.2, 0.7, 1]]}, 
       "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), 
         "ScalingFunctions" -> {{Identity, Identity}, {Identity, Identity}}|>,
        "Primitives" -> {}, "GCFlag" -> False|>, 
     "Meta" -> <|
      "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
       Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  AxesStyle->Directive[
    GrayLevel[0]],
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      TagBox[
       StyleBox[
        TagBox[
         FormBox[
          RowBox[{
            SubsuperscriptBox["H", "\"E\"", "2"], "+", 
            SubscriptBox[
             OverscriptBox["H", "\".\""], "\"E\""]}], TraditionalForm], 
         TraditionalForm, Editable -> True], Bold, 12, StripOnInput -> False],
        HoldForm], TraditionalForm], None}, {
     FormBox[
      TagBox[
       StyleBox["\"t\"", Bold, 12, StripOnInput -> False], HoldForm], 
      TraditionalForm], None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{Automatic, Automatic},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0., 9.9999998}, {-2., 40.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.95927371039537*^9, 3.959273748662881*^9, 3.959273785890667*^9, 
   3.959274104471161*^9, 3.959274169415557*^9, {3.959274338085812*^9, 
   3.959274384119158*^9}, 3.959274417074609*^9, {3.9592750867495604`*^9, 
   3.959275103884891*^9}, {3.9592753235005703`*^9, 3.959275351104072*^9}, 
   3.959275446847354*^9, {3.959275600546513*^9, 3.9592756419789352`*^9}, {
   3.9592756800415573`*^9, 3.959275686121684*^9}, 3.9592757416440697`*^9, {
   3.959275938611251*^9, 3.959276005638548*^9}, {3.959276698033333*^9, 
   3.9592767516241903`*^9}, {3.959276984257341*^9, 3.959277020742128*^9}, 
   3.959277056545059*^9, 3.959374808471325*^9, {3.95964321168946*^9, 
   3.9596432279632797`*^9}, {3.959643268563191*^9, 3.959643276925264*^9}, 
   3.959643384664989*^9, {3.9596434332649918`*^9, 3.959643473807583*^9}, 
   3.959684020958192*^9, 3.9596840551960087`*^9, {3.959684158206806*^9, 
   3.959684163722333*^9}, 3.9596843475170183`*^9, 3.959684404128789*^9, 
   3.959684606015518*^9, 3.959684677255526*^9, 3.959735097194083*^9},
 CellLabel->
  "Out[921]=",ExpressionUUID->"ebddc298-fc8e-42ac-9db6-68e41f855d9e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"OmJM", "[", "t_", "]"}], "=", 
   RowBox[{
    RowBox[{"-", "1"}], "-", 
    RowBox[{
     RowBox[{"2", "/", "3"}], "*", 
     RowBox[{
      RowBox[{"dotHM", "[", "t", "]"}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"HM", "[", "t", "]"}], ")"}], "^", "2"}]}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9592757779222393`*^9, 3.959275797054182*^9}},
 CellLabel->
  "In[922]:=",ExpressionUUID->"f5889e2a-14eb-4af6-810e-54558206815a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"OmJM", "[", "t", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "0.2", ",", "10"}], "}"}], ",", 
   RowBox[{"PlotStyle", "->", 
    RowBox[{"{", 
     RowBox[{"RGBColor", "[", 
      RowBox[{"0.2`", ",", "0.7`", ",", "1"}], "]"}], "}"}]}], ",", 
   RowBox[{"GridLines", "->", "Automatic"}], ",", 
   RowBox[{"PlotRange", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "2"}], ",", "6"}], "}"}]}], ",", " ", 
   RowBox[{"AxesStyle", "->", 
    RowBox[{"Directive", "[", "Black", "]"}]}], ",", 
   RowBox[{"GridLines", "->", "Automatic"}], ",", 
   RowBox[{"Frame", "->", "True"}], ",", " ", 
   RowBox[{"FrameLabel", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<t\>\"", ",", "Bold", ",", "12"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{
        RowBox[{"TraditionalForm", "[", 
         RowBox[{
          RowBox[{"Subscript", "[", 
           RowBox[{
            RowBox[{"Overscript", "[", 
             RowBox[{"H", ",", "\"\<.\>\""}], "]"}], ",", "\"\<E\>\""}], 
           "]"}], "+", 
          RowBox[{
           RowBox[{"Subscript", "[", 
            RowBox[{"H", ",", "\"\<E\>\""}], "]"}], "^", "2"}]}], "]"}], ",", 
        "Bold", ",", "12"}], "]"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.95927580588417*^9, {3.959276043176669*^9, 3.959276087612568*^9}, {
   3.959277409343671*^9, 3.9592774212940683`*^9}, {3.959643404056802*^9, 
   3.9596434216678667`*^9}, 3.959646980260133*^9},
 CellLabel->
  "In[923]:=",ExpressionUUID->"f02a29fa-8c8f-42ee-8394-eccc52427a2f"],

Cell[BoxData[
 GraphicsBox[
  InterpretationBox[{
    TagBox[{{{}, {}, 
       TagBox[
        {RGBColor[0.2, 0.7, 1], AbsoluteThickness[2], Opacity[1.], 
         LineBox[CompressedData["
1:eJwVlnk8VG0bxyc7M9YoyT4tKkqLpOS6i0rLY61osyUhyvbIg5BkiVCWKEkR
ioQohPvYJWRLso41xDCDVLb3vH+dz/dzX/fvXPs5ClY3jK5wUCiU+6solP8/
j1ZIHnsS/wmiW2xdR+4swnEpFwvJxU/QQt9zvDZoEk45f/4vxqwOFkudZw/k
TIJ+7YYosbI6aLrJ6DjROQlGcj6ZEfTPkGWXJSHEyYQz7t+qaIGfIfzNVCyx
lQmmDap9IaOfYZeOT8lTQyaYeQ2KBryph8rbvk6PnzHBskVz2yqRBpjwNtEy
q2SC9ZZYHR+XBnChb40pGGOC/Tfdmx7qjTAkVxoxsHMK3HdndTuUfYF2NSed
t8VToFnFuTAr2gR5fpdPDvVMQalTdtBu7SYoGFAfurE8BWU1/M+zXzZB0tXt
wT5y01Dzb3Hra/tm0Ht6bV3oxWlobVbQeDbbAruOH7gY83kaTt9qrOrZ2Aq5
b/Fqy45paFfyMpI2aQWzy1d1vw5Nw3fftmvxha2gq39o5t3SNPSpBCVG+bTB
XmFJSVtlFlh8372t5W0bec85LladBQMBjA8i/W2g01SY7niYBcNdGs33tb9C
8Gm6VL0JC36GTHAG87VD1gzPq15fFjioxUdWa7SDf1mwmnYIC5iMIzLc19pB
fLh1E1cUC1jqz/b6N7RDy/XlFceXLJgfNrTzfvgNvC8U7XCuYYHHg+W5oopv
oLOHJVn4hQV/NTP8/8x+g+La7q6MbyxYiuJKcDfpgKO/Pt3OGGEB5+EPjU7S
30E1dsE7hJMNqjEuRKvhd3DQaarIFWCD2ahK7t6g75BSXqx2T5QNReEpMYss
kvmu/HtSjg0uXQ8uBtd0Ap+tTF6jOhuStv+j93OxE8o3bbqXf5ANjbf5kN6u
Lqg95Kntrc2GLUq+dPGnXSA0u/c6rx4bznrtl7jZ0gWnpmd8243YENA4x9PJ
2w1Du6RNLpqwgeHmMP7MpRtSnh5kr7Vkg1Dt5m6O9G646OWt73yFDZrrBxuu
9HQDl+p+WS87NjwqO5ezTbcHglcdWlvsxIZKcYnk8Fs9sOaI9js/NzawrzZF
s3J7YJ8Qy1/Tgw3yH0MDT4/2gFXgIbdULzboCR3z+CDTC1l8lmXlPmzwtuSw
lzLuhczl1OaY22x4nVdy4VZwL7jxVGhsCGBDB+9//zBKeoGvesv30EA2cF/Y
A9ozvfBim56deQgbdmVNqaYq9UHC4MDAQCgbLFZlKPKb9UHA6cFDUuFsCD9t
I+4Q1Qdij2cz+CPZUJymwPOltg8uPgx1yn/AhvG/3fM7l/sg0F+IXzGKDbTN
9W516xggFGbFWx3NhuSmV5Neexhgc8byuGMsG/Z7Btmo6DMg0NmstO4RG5rp
V/p67Rhgr+M63B/HBtuGw6aRAQyQijQ1fx/PhmV3+eZDzxig2vEf8+RjNsTI
Lx+fKWRA9M80Zj7JynVd5SltDLgeYxR97wkbyl0LD5ydYsDyPvrg2gQ2nJN5
lMcr0A+NH626LUiernZTKdzQD2FCUwm2JAc5GaXaQz/YGB25tItkWSlVOenz
/eChG+JcRurlVwjGNbj1w/Jbi6veJJ9y/CniG9EPthemRg6TPLjmU4jq637Y
971erYb0x5NI5Rio7AeLuecCNJJF7QO8ovr6QUdJerc4GU/6aqtZnb/9IHtt
KmqAjB9KwPGX+AAMjX1V8iTz024jM5K2YwCKfrTpB8SwwUFkwezciQFwCqhY
Ok3mk7Oo45vAlQFIH4y6PfKQDY8vvzco9h2APfKGzANkPVQFoz85Ph6Ae/sY
TqYRbKh573xYLn8AEs9xGsB9cl4s9D82fRmATZ3nJ2busWGOX2WP//gAxBrT
tqwj+yHsncCb3dyDIPRnkyM1iA30S6Mbh+UGQeB2cUU52U9FPNWJsfsHof7u
botD/my4EzUJd4wHwYny5WihL5kfeYn+Gw6DkLo/MJbzFht6NazpxxMHwZu1
N+ffm2xIqw6tVPswCLTPlMV2st+djN9dUWwiuXPwK48LGZ8jR/rCqiEIfFm7
3HGNDfV/thwflRqCjhqRRh9bNsQGGo637R6CFP1Z5b/WbFBKSlLOujIENvKy
8vxm5PtbtXIsPg3BmtQjFgf02SBhYWP0z8AQ2H9UyJc+SfozcX9GY2EIGBUV
p9qPssGZp0dttcowtIcUMmO0SH0Nr6KqyGGIU+WeqldmQ9+zDxVbTUfAKSf9
MZOLrJ9yn/Va5xGwuVTG77jCApdCHh6ueyPQlPyM8ekPC7haz+j2fBwB+7h4
2w1TLFDima2PkPsBuTs2rxfpIO0dVNtnR36A+7JNim8qaa/xarT03zEIOO4o
HLSXBf30HRbbw8dAK9RrTmQHC0qF8r89TR2D9NnhBd/NLLg5RFR7fxsDzYcj
J+0kWTAe0ZGyX2McUiXqHLn/TkPTCK/l+8VxyK09GberaBoSom2+v7kzAbnx
TW/O7JyG3dP0uoQHU3CiiS+Bk58J7o2FqZzrZoBtt1fJ1GIU1lMTWU9Vf4Hn
3K8IIPsgoNzhvs+9P7AnQMOsWa8LHJSpXmmP/oCbk7mZ5uYuMI59ZduU8gcy
84JOJq10gqL9iLYi/gO2m03Z2tmdQIha/K2a+QMe7aNn9MU7YcHC+Krgpb8Q
abomYfNAB7isaBxK2LEAfPTlckp4O1ho8s4Vti3CxBHLeXXVFmA8qnOn9C+C
bnpOqJpoC1jO3P99dHIR4hT92/azm8HqtfhiK/cSmPpxdZ7Oa4YrkoqczL1L
gIoWJbz2NYP9rKaoYvwSLC70+mYfbwLXTBeVe5eWQdfPEMbZ9RAo3Xvl/MgK
6JpHf/2mXg0shWHK65kVkP9klXpspQqyVv9q8KZQUMFNi5aQ2iqQWrdkWy9I
QcSbiLriC1XAplOfXVOiIJE6K63ggEpI0thMfX2JggyKWrfy9pTDsrX54KZa
Cpo2NEpSssGQ92Mgu7GRvH/88zE+Lgz29jY+7l/J89UWQmtflMLXG47rqgco
qEkxyTqjtwQyPb30ryxRkB8lYvT8hWK4EPnoY/KuVchPmHkz26UQCj5+iZJ/
ugqpyoSEf+15B/s/XNlmkrwKEQp+q37cfwcluQvl91+tQvIcGz8c0HoH5a82
s//mr0LT9skbkp7lwudHvgZfG0n7rdtdJq1zoNd1h+A9CgdCZeebeGfeALdy
RODMZQ6UVNpQKteeAsGbN8putedAxLc66efHUkCA/jHfwokDMWr5as8VJoOQ
1I+hBm/S3hqfN376AiT5QDs9hjx30vy5wy0JlIeYKxdrOBBFWdR8bVgcGCXo
/Ve9lRP5uc1ZU3hvw7kd3tU9qpyIcuRgF6HnAxblr1bP7SXZSLY3N8oTboxy
ZdG1SX6V5Rq2xRXC9nwc8LtAcgLD7QuHEdTUbz51IIxk55ro/Uc9sOYSRS57
khMxRnRuJKdFYe3I7Q41MyQHN7dZeUTjE/SLhb1/OBFBHWM76cbgc8c/GAvy
cCFGT4zT05FY7B7jGGwvy4Uo4w+6d0s/xtkqnawN+lxI3q/P6fiWJLzR7F1l
fDYXQltFVMtWpWLFav9EtQ9cSJWvc22AdSqW3W7k0VzChQxmaQmNn1Kx5PL0
Nv7PXMjvHy9hhZA0TEvcHuUxTOpXHx7xorzC7J5XliZS3CjJUUI3oT0DE5eS
lsUDuJFH0+so88fZuKTqRkf2PW4UrCSxhMuzcZEK5J56wI1st58RGxjPxu+W
eq4EJJLnCp3ervtzcOrT9Q0zBdzItOduN9e3HHy/J/ZJyyQ3ml7Lq5PJ+w6f
v3R/X6QJD/rdEpUyrZmPN2jd6C66xIP4Dpc9WbmQjydlDf2GL/Mg3Y26Zj88
87EfQ7x2vxMPMu3cdupYQT5+eTnBZDiYByWhE30uO9/jabsM9/1FJO96eGub
zAcc5P4pb0iaF43KRa0LrCvABiYZpsJ0XuRxtLNMaqgAS+27v6ixhRf5yafU
P1gqwJl/DHQi1HjR75zn15VVC3GLd0erhh4vUv3uGzgRXYhl7/xgh/vyIorP
lvwmgyKcF8G9U2OA1Pd/cP1wxkfseiTEcnSUFzHQtbC3ZR/xrgXaw0dTvIio
Wnues+MjzrYRn5lbJPWEagaauIpx5kF6fu5aPvR7dctkjWkxTv6JNJT/4UO2
77V0leaLsdXzSrsuYz4UWVTBVhEowfImuo/vnedDjOL5GppMCU4s118YvUre
3xK59+LhEvw43qzkpT8f2ue21O4YWoIfHvM+JFfAh5xORN84sK4UGy6tODeW
kvrlI0+/bynFIu/uvLhVxYeI8w87tfeX4nDZUM7uFj7kMawVdPt8Kb43F18V
N0naHzeuqYwrxbeTPxwXo/MjpTUzBbcFMUbnDniWbeFHSVLmoe7rMV4Wwq+d
VPmRKW3o2MktGHt7VlO/HORHFmNeFvE6GHsYfm0INeVHHXkvxcf/w9hphW3I
Hc6P0qtiHRZ6Mc47JbQvJprUh39V7cYx/h2/RXbjE34UedfYKnMOY989FuM6
6fzITbgsq4ubwOF2Df4B5fzI4112x7IUgd+0pr3jnOdHv1ULl6UPE3haviI+
aokf6ai918VHCbzneq8vnUsAbUjwqzx9ksDFfBKntEUFkHe6js2F0wSuP+g/
5L9NAEX/fdk6fIXAIqFP68R2CSA+dUn0xJ7ApzsKsl/sE0B+Q1lppdcJ3OUy
5V1+RADF1WpmVboTeDztogSHhQCyTnlxoesugbfP3Vx4YCOACvYdq3AKIbDL
4ah+BUfy/WI722fCCPy3+9ObQ54CSMSxnVkZRWB+MfWjt6MFkO3ZZ65JSQQ+
ZW6kLPpEALXNe+LsZAJHZjqKPX8ugPaM5T3ITSWw5LGUXiKL1HuTnxOWSWAl
b9GblE8CKN24elv6BwI7fFK+FPmFfH+i8W/DIgJnr9HVlm8n45njkWAVE1g9
x0cYDQqggGuBsqLlBPZcjp/7MiaAaMGufx9WErj0ZH6X+TR5zvrF6VJD4KMj
P9N8lwRQ/U213I31BL63mzdcmIuK6pNbMy0bCdzop+j2TICKbM8YmtxrIvDZ
9ecQXktFfA5id5LbCHzFoLpjeScV1a7vj1/VTWD3NbPBMvuoKCzKfFVUD4ED
uxU0NLWoaMhOM31NH4FTbW/F/3eCiuS/MmR/9RP4/faM43EGpH5BTLLRIIFr
Zjv+vD9LRYwzd5pfDBF41G/P+VkrKhqNroqU+0Hg30etBFbbUdF0n/fXU6Nk
fgUji3beoKINCzu33hgj8Nb4n1I3vKhoz6C6bfRPMl85L7rGoqhowk51wn6K
wN43m0L5HpP+S2RfPTFN4PsHlw9sTiL9nT33QYFF4KxP5xKsM6moWzRgZyGb
zFdE0Kk7uVRk+myvDmWWzMeZ/MXnBVRksPtmSCXJvesHM4lSKqLZbua5OUfg
qX6RS32VpJ6AwjrJXwSmpGsJLtdRUfQ2qkI6ySLXHUqkm6koeOmc9+Z5Asvv
eex44BsV5eXphcSSrPq3RuZ8DxXp2My/nCMZEXMNHoNU5DS2XfXIbwIbBtJ9
Ho1RUWRBwt27JFudMtz+foqKClryOD+Q7CLm29s2R9Yj8QNvJ8n+HZnhMwtU
dLoxh8kkOSqxU0uMg4YWkbfEL5JTrPmmVPloKGnsY8cUyXlb9z7TF6Ihp9z+
6G6SK6cv618XpyGG1dbUYpLb3j9YCZOioYC7ibaRJA9547cZ8jSUrSe2z5Tk
ucOT5nWbaOjinY1O4iTz8K8XGVOmIYqltkMVGc+aL7oE724aSrj7IugayZti
3J02adAQV4eODC/Jey+kyB8BGpp1mg+KI/N1VKGl6fIRGhK5a6QoT7LJjxU/
/5M0pKlXeDSRzLeH64V+bEJDHn4qsb5kPYI1Qh70XqKhfQXzboMzBI5feX9o
6TINWUseOwIkF4WKvdjvRENDWilyDLLei8mfrPKDaYgIH3dtYhKYZj8v1hZO
QxsyhuOWJgkso7qxgh1NQ20phm4bSd7+y8hV9AkNeZvtF56YILBWsR9d9TmZ
P9enN2kk6/lnteqlkXrOUdYyZP+Z6XbfcXxDQx1BxfJy4wT2bVMfel1I6q05
p/qL7OeAG7wKegR5Psy7P3eEnD+Bb5dY1TSU0pny6dIwgWOR+zf1NhpSfcM3
EzBA4ISuI+JdnTQUjK7rriLn54W7hKFPP1kP1ZXH18n5ysrMq6tkkvH+Y5Ep
Q85j3rEAXts5GioQXNpg0UnGP2CsQ12koUpFM6GYDgJXS86UGPILojBp/5Rv
5Dz3BuzM6aULIspxnrFP5D4YklvFvL1VEJ16JD77qo7ch0VNWzfuJM+LJU75
1hL41/SNlGtagqiN4+UpKrlfhC5lPfptKogMtMdscsn9dFBtm49YuCCaWK3i
cjqNwIeb/hblRwsiD0Vhzw8pBNa9Vjdv+kQQ6eY3GQq8IPfxczvnZ+mCaDob
1/slkPMrmG6tXEH6J9tnUxRJxj+84eTR34KIi2a5LYPczy/8ZoPGlgVRvcWS
325XAqevr6wM4xZC4u5Ji9k3yPgNL2u1igkhxsT4uzBb8ntQ8nynhYoQyl4c
Vm86R+CFGFlJTyshtC/qld3JA+R8v6LIZdoKIYefL4VL1QmcVDKwsfe6ELJl
PWpU3EP243Dq7sNeQsjA501ihTK5v/fs0BeIFkLISiHXTobAG1oh8HGVEKIk
q05R/mB8SsRytkhJGFnU/XitchVj2Q3aCxPbhVHcmmWbh5cwZqlv5JBTE0by
b9/v/GmMcaz5mPCdQ8JoH0fyd0+EMSPLedvJ88JIaW/xZknye+z2j79VV6gw
QnnrxBU/l+KEe8lNC0xhlJ3x2FxSuhRbu262zp0TRk19aQ9ShUux8sWMedtF
YRTppFi3gbMU98aeE/7JJYIky8siZ8ZK8HVby72mYiRnhmwff1+Cw6nOAbtU
RFBt+5i1rVEJbjSMlP9hJYJM//q2ydwsxvq9jaYGjSKIYpO86mVsEXZPvLj0
pJnk3yIS3EFFOMFs/PmPNhHkccFc0+BmER7t5f7p0yWCfjPK01+ZFGH/Ps1b
b0ZJ+wpuCfe1Rfg94/VzAU5RxJjL4O2JIv/HBgPHK9VFUe3GNEmRoAI8+UPL
W+O5KBo9rfDK/vh7LENd7l+4IoZ+Zw2+tczJwcv18136B1YjQjRLPB+lY5d0
JHmLQxz5haRcPNgQj/3dvHnLqsRJfz3lEzsssHYf+15svATymyuu41wfD48u
FxgcMV+D5NWEU2LmX0FCYMHru2prkTy/V9bQozw4+DjjQzevJMpWMun+bVEM
zjWTPIL1ksivpMNbbaEMzkbZjzcmrUNNzc+UFXdXQ4PHXhH7q1JI1+1Aef/5
OujXmxtdv3U9Sp9QMLJxb4TUCuYZ86X1yCnSMzYvrBmWDNW5vculkelaX0f5
ulbg9i3S3Rong8LE61+b6LXDs6qwxhxzWRTtPrvRr7gD2hcNeQ3ockhzjdiT
lI1dUNpi2OY7L4fiRLWuS3/vAWnLJudKM3kk1m7TEIgYsFMppkK0Th65L1ik
Xs7ph5irrdftdysgi6pS1L9rEMp3a3x8G6OApNxtaiMfDcEx/eLmgxRFlMBO
HHVUG4GYeZuQgsuKyCCC17Xt3Q/YJRn6WKtKEXWvNv9SrTMGm4Pr/xXcQSf/
9yi6MD8OwwFq7NoHdERzcWkVTpqA3nbDxttRdHR4RIjPKG0COpSuv94fQ0dN
sS7Dj7ImoL4+1Sozjo4SFr5Hbi+ZgDxxydaIZ3RU3fafTVDnBPin/H139g0d
ifPWzgxJTIJcJf53qJaOPL3KRSBiEiTXdBs+raOji6mF5azYSRCz/a1ytp6O
Cv6glrTESeCh7Ryp+UJHSfxTFNmsSWAavzib0U5HPOZxl3Y1TELxYIC6yxAd
xe0ql/1DZcJ7teert43QkZL7+QTGaiZkB5VMDf6gI+/tzcaf1zMheduvtDM/
6ehXRPzV19uYcM/1qqQGm45mueKHw08yIaDqzixrhvR/ndxchDETfNYmNb2e
o6PSvXSV6AtMcPnYESz9h/T/F00o9RoTHATnrL/+pSNpu1e571yZYGMueih8
kY423dl5s9KLCRY5KjLHlkn/Ku+c67jDhHOcJ/6srNCR+5ivyVQoE/4HdPhb
Ag==
          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
     {"WolframDynamicHighlight", <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
    StyleBox[
     DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
       Slot["HighlightElements"], 
       Slot["LayoutOptions"], 
       Slot["Meta"], 
       Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
           Annotation[{
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[0.2, 0.7, 1]], 
             Line[CompressedData["
1:eJwVlnk8VG0bxyc7M9YoyT4tKkqLpOS6i0rLY61osyUhyvbIg5BkiVCWKEkR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              "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0., 9.9999998}, {-2., 6.}}, 
           "Frame" -> {{True, True}, {True, True}}, "AxesOrigin" -> {0, 0}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[0.2, 0.7, 1]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>]]& )[<|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{0., 9.9999998}, {-2., 6.}}, 
          "Frame" -> {{True, True}, {True, True}}, "AxesOrigin" -> {0, 0}, 
          "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             RGBColor[0.2, 0.7, 1]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              (Identity[#]& )[
               Part[#, 1]], 
              (Identity[#]& )[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>],
      ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
       4.503599627370496*^15, -4.503599627370496*^15}}],
     Selectable->False]},
   Annotation[{{{{}, {}, 
       Annotation[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[2], 
          RGBColor[0.2, 0.7, 1]], 
         Line[CompressedData["
1:eJwVlnk8VG0bxyc7M9YoyT4tKkqLpOS6i0rLY61osyUhyvbIg5BkiVCWKEkR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          "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
    "HighlightElements" -> <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
     "LayoutOptions" -> <|
      "PanelPlotLayout" -> <||>, "PlotRange" -> {{0., 9.9999998}, {-2., 6.}}, 
       "Frame" -> {{True, True}, {True, True}}, "AxesOrigin" -> {0, 0}, 
       "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
       "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
         Directive[
          Opacity[1.], 
          AbsoluteThickness[2], 
          RGBColor[0.2, 0.7, 1]]}, 
       "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), 
         "ScalingFunctions" -> {{Identity, Identity}, {Identity, Identity}}|>,
        "Primitives" -> {}, "GCFlag" -> False|>, 
     "Meta" -> <|
      "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
       Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  AxesStyle->Directive[
    GrayLevel[0]],
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      TagBox[
       StyleBox[
        TagBox[
         FormBox[
          RowBox[{
            SubsuperscriptBox["H", "\"E\"", "2"], "+", 
            SubscriptBox[
             OverscriptBox["H", "\".\""], "\"E\""]}], TraditionalForm], 
         TraditionalForm, Editable -> True], Bold, 12, StripOnInput -> False],
        HoldForm], TraditionalForm], None}, {
     FormBox[
      TagBox[
       StyleBox["\"t\"", Bold, 12, StripOnInput -> False], HoldForm], 
      TraditionalForm], None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{Automatic, Automatic},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0., 9.9999998}, {-2., 6.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.959275806681555*^9, 3.959275967150785*^9, 3.959276005698838*^9, {
   3.959276043561254*^9, 3.9592760890464582`*^9}, 3.959276698095943*^9, 
   3.959276984319737*^9, 3.959277020803659*^9, 3.959277056601426*^9, {
   3.959277414186657*^9, 3.9592774217513237`*^9}, 3.959374808519767*^9, {
   3.9596432117031107`*^9, 3.9596432279924107`*^9}, {3.959643384694686*^9, 
   3.959643422039831*^9}, 3.959646981134548*^9, 3.959684021007827*^9, 
   3.95968405524599*^9, {3.959684158253892*^9, 3.959684163771193*^9}, 
   3.959684347564286*^9, 3.959684404181345*^9, 3.959684606065761*^9, 
   3.959684677304401*^9, {3.959684712194251*^9, 3.959684715394279*^9}, 
   3.959735097247898*^9},
 CellLabel->
  "Out[923]=",ExpressionUUID->"a8765dfc-6432-49aa-a4e1-2c277f79ed4c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"scalef", "[", "t", "]"}], ",", " ", 
  RowBox[{"Hubc", "[", "t", "]"}]}]], "Input",
 CellChangeTimes->{{3.9596752156746893`*^9, 3.959675230371348*^9}},
 CellLabel->
  "In[924]:=",ExpressionUUID->"616c2289-9888-4c7b-8204-1e438dff642c"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1120, 788},
WindowMargins->{{Automatic, 0}, {1, Automatic}},
FrontEndVersion->"14.2 for Mac OS X ARM (64-bit) (March 16, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"93c7b502-dfc5-43ea-b20a-71cfa36128ef"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 213, 4, 43, "Subsubsection",ExpressionUUID->"32fb11cd-bbd9-44d6-800d-89b6fced66c9"],
Cell[792, 28, 159, 3, 29, "Input",ExpressionUUID->"14ee1924-cb9d-4f97-a4b5-cb7be36de9ea"],
Cell[CellGroupData[{
Cell[976, 35, 11467, 283, 356, "Input",ExpressionUUID->"91e04806-ceba-4e1f-8d2c-91d6ffbfccfb"],
Cell[12446, 320, 3820, 69, 52, "Output",ExpressionUUID->"5772c582-4c1a-414b-87c3-7203b21db6e3"],
Cell[16269, 391, 4458, 88, 61, "Output",ExpressionUUID->"2b121903-a219-4436-a024-d8344b0dad79"],
Cell[20730, 481, 14671, 288, 256, "Output",ExpressionUUID->"1fa0d348-f4f9-4029-bb9b-b115a6b7aa1b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35438, 774, 1136, 30, 70, "Input",ExpressionUUID->"871e56dd-8f09-4496-baad-67015c075bfc"],
Cell[36577, 806, 14023, 279, 256, "Output",ExpressionUUID->"3d966d01-5435-4c5c-a189-a11ba536fd5d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50637, 1090, 1875, 54, 172, "Input",ExpressionUUID->"bb46818c-4392-447d-af1e-81d9d8ebde1a"],
Cell[52515, 1146, 35561, 633, 248, "Output",ExpressionUUID->"0cb7c69d-88da-4880-a749-4d6bf5bc0caa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[88113, 1784, 1320, 35, 90, "Input",ExpressionUUID->"f3e84b04-ba11-4719-82a6-3c54e8fad9c7"],
Cell[89436, 1821, 63654, 1093, 243, "Output",ExpressionUUID->"5be15183-bef0-433b-b333-bb81bc1dff21"]
}, Open  ]],
Cell[CellGroupData[{
Cell[153127, 2919, 1643, 45, 90, "Input",ExpressionUUID->"1ec58b3b-9bb6-4964-bd06-3c7b0f74b46a"],
Cell[154773, 2966, 75072, 1284, 247, "Output",ExpressionUUID->"a20bdd4d-ef5e-4f97-89a0-226b340184df"]
}, Open  ]],
Cell[229860, 4253, 292, 7, 29, "Input",ExpressionUUID->"c1e99a15-0e9d-415d-99c8-b88b65336034"],
Cell[CellGroupData[{
Cell[230177, 4264, 4289, 126, 172, "Input",ExpressionUUID->"96b99338-eb99-4616-b3d2-3094e1cb62b5"],
Cell[234469, 4392, 20712, 406, 256, "Output",ExpressionUUID->"60316248-46af-419b-a683-628de6229aaa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[255218, 4803, 2262, 57, 111, "Input",ExpressionUUID->"1cfa8208-0b0d-4a25-a8d6-b6d4cc904316"],
Cell[257483, 4862, 60617, 1061, 257, "Output",ExpressionUUID->"af6b811d-462b-4f1e-9d98-7e8d470f5f99"]
}, Open  ]],
Cell[CellGroupData[{
Cell[318137, 5928, 1975, 50, 111, "Input",ExpressionUUID->"c809b585-8491-4a21-9b47-5158e7ca9399"],
Cell[320115, 5980, 32190, 595, 256, "Output",ExpressionUUID->"501bbe58-02fb-4d9f-a268-227758cc59ae"]
}, Open  ]],
Cell[352320, 6578, 350, 10, 29, "Input",ExpressionUUID->"bca8c7cd-8600-460c-a7fd-540a3cd38679"],
Cell[352673, 6590, 512, 16, 29, "Input",ExpressionUUID->"dc20986d-3455-4859-abd4-e62eaa318560"],
Cell[CellGroupData[{
Cell[353210, 6610, 2428, 56, 90, "Input",ExpressionUUID->"5ea59d72-4ed7-4a52-abdd-ffaf8814f70b"],
Cell[355641, 6668, 50149, 889, 246, "Output",ExpressionUUID->"c764a75b-7e2d-4500-9f6a-d37f38f46581"]
}, Open  ]],
Cell[405805, 7560, 226, 4, 29, "Input",ExpressionUUID->"a3b7c717-e9b9-4c22-9bbb-04f8b6c4ec5a"],
Cell[406034, 7566, 175, 3, 29, "Input",ExpressionUUID->"2a1a2acb-4577-4b2a-baeb-6c440a8f7b77"]
}, Open  ]],
Cell[CellGroupData[{
Cell[406246, 7574, 179, 3, 53, "Subsection",ExpressionUUID->"85de1f1f-13bc-47ac-b715-1f41c4312de5"],
Cell[406428, 7579, 347, 9, 29, "Input",ExpressionUUID->"26df49d9-665e-4131-9e59-8600b6cffaaa"],
Cell[406778, 7590, 535, 16, 29, "Input",ExpressionUUID->"39ae556d-b4e7-4104-921f-3a6cb5ad3fd2"],
Cell[407316, 7608, 539, 14, 29, "Input",ExpressionUUID->"50ca82e7-782a-4a6f-a70a-c854e90840da"],
Cell[CellGroupData[{
Cell[407880, 7626, 1055, 27, 49, "Input",ExpressionUUID->"24b9b480-b2e8-47aa-bd10-d2a108251bfc"],
Cell[408938, 7655, 11689, 246, 254, "Output",ExpressionUUID->"2cb3930d-7b52-4ccf-8e04-567837fa3c43"]
}, Open  ]],
Cell[420642, 7904, 372, 9, 29, "Input",ExpressionUUID->"629e80ed-161e-4286-99a5-1f301f5da060"],
Cell[421017, 7915, 344, 9, 29, "Input",ExpressionUUID->"309d570c-4e92-40bf-b9bd-d3f050f96979"],
Cell[421364, 7926, 696, 21, 29, "Input",ExpressionUUID->"76cf601f-3213-45f1-a528-a221a58dc8eb"],
Cell[CellGroupData[{
Cell[422085, 7951, 1154, 29, 49, "Input",ExpressionUUID->"41370058-c814-48ea-9cc6-5416cf8f9df2"],
Cell[423242, 7982, 15589, 308, 249, "Output",ExpressionUUID->"ea84d9f4-5ddb-4a81-83c8-6488316a81ee"]
}, Open  ]],
Cell[438846, 8293, 336, 9, 29, "Input",ExpressionUUID->"a53aebf9-cedf-4bbd-9a4b-1141ac0f9231"],
Cell[439185, 8304, 489, 14, 29, "Input",ExpressionUUID->"f135d9a2-5b89-4f6e-8380-5b02bde7f0b8"],
Cell[CellGroupData[{
Cell[439699, 8322, 1627, 39, 70, "Input",ExpressionUUID->"cdf93304-3490-45a5-80bf-795f682859a3"],
Cell[441329, 8363, 24135, 450, 239, "Output",ExpressionUUID->"6b6bd28c-0aaa-453a-b59e-d943b9ba81e4"]
}, Open  ]],
Cell[465479, 8816, 1311, 42, 70, "Input",ExpressionUUID->"1c72ccbc-9faa-4457-9d40-693fe5378b79"],
Cell[CellGroupData[{
Cell[466815, 8862, 1468, 39, 70, "Input",ExpressionUUID->"3f46f739-c37d-4505-9fe2-992b6786ebf0"],
Cell[468286, 8903, 30453, 553, 253, "Output",ExpressionUUID->"9b6b9427-ab62-4712-89f7-e561f767aab5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[498776, 9461, 287, 4, 43, "Subsubsection",ExpressionUUID->"ba77e1ae-303d-4861-911a-c1c68df22ba2"],
Cell[499066, 9467, 338, 9, 29, "Input",ExpressionUUID->"d5d9ed9c-0372-4ebf-9ec0-39334ddf177b"],
Cell[499407, 9478, 748, 19, 29, "Input",ExpressionUUID->"8c57b087-a4cf-4fc8-bf46-42d1d353ba2c"],
Cell[500158, 9499, 604, 15, 29, "Input",ExpressionUUID->"f9997bfb-9d5d-4c8d-96ef-3eb42c2ad978"],
Cell[CellGroupData[{
Cell[500787, 9518, 1108, 28, 49, "Input",ExpressionUUID->"7ecd5ef3-d141-4f3e-a7bf-3903c2f0381b"],
Cell[501898, 9548, 12238, 253, 254, "Output",ExpressionUUID->"7e0c2df0-25c9-46ed-b6d8-4f37bd109f91"]
}, Open  ]],
Cell[514151, 9804, 291, 7, 29, "Input",ExpressionUUID->"fb34c240-561a-48fc-bbfa-96d38eb3b80a"],
Cell[514445, 9813, 868, 25, 29, "Input",ExpressionUUID->"20f238cb-dc4f-4513-ad17-4634b88ee786"],
Cell[CellGroupData[{
Cell[515338, 9842, 1160, 29, 49, "Input",ExpressionUUID->"7db0e253-3f28-4eba-97d4-d49afc40d256"],
Cell[516501, 9873, 16039, 313, 249, "Output",ExpressionUUID->"2728d1dd-f117-4104-a66f-4a7616bcff95"]
}, Open  ]],
Cell[532555, 10189, 389, 10, 29, "Input",ExpressionUUID->"a20f1d82-df4a-4684-ad3e-0b0fd539ff3a"],
Cell[532947, 10201, 585, 16, 29, "Input",ExpressionUUID->"f701cc2e-42ea-4b33-a3fc-e0fbe7bf8b7a"],
Cell[CellGroupData[{
Cell[533557, 10221, 1974, 47, 70, "Input",ExpressionUUID->"ed9891b2-52fc-4f0b-8616-f71923625477"],
Cell[535534, 10270, 31376, 566, 253, "Output",ExpressionUUID->"ebddc298-fc8e-42ac-9db6-68e41f855d9e"]
}, Open  ]],
Cell[566925, 10839, 501, 16, 29, "Input",ExpressionUUID->"f5889e2a-14eb-4af6-810e-54558206815a"],
Cell[CellGroupData[{
Cell[567451, 10859, 1625, 42, 70, "Input",ExpressionUUID->"f02a29fa-8c8f-42ee-8394-eccc52427a2f"],
Cell[569079, 10903, 31844, 577, 253, "Output",ExpressionUUID->"a8765dfc-6432-49aa-a4e1-2c277f79ed4c"]
}, Open  ]],
Cell[600938, 11483, 269, 6, 29, "Input",ExpressionUUID->"616c2289-9888-4c7b-8204-1e438dff642c"]
}, Open  ]]
}, Open  ]]
}
]
*)


